1000 cataclysmic variables identified from DESI spectroscopy

Most cataclysmic variables (CVs) are discovered when they have an outburst generating an inherent selection bias against CVs that rarely, or never, outburst. CVs discovered by virtue of their spectroscopic characteristics are particularly valuable to offset this bias and we have used an established machine-learning technique to assist in searching 98 966 000 spectra obtained by the Dark Energy Spectroscopic Survey (DESI) to find such CVs. DESI observations are much deeper than previous spectroscopic surveys and we have identified 1029 CVs, 221 of which are new including ten of the AM CVn subtype. We have spectroscopically confirmed 441 CV candidates and obtained 84 new or improved orbital periods. We present revised space density estimates based upon this new data. We have also added ten more to the eight known examples of an intriguing class of CVs which exhibit peculiar changes in accretion.

==> anc/Train_test.csv <==
Folder,Day,Exposure,TARGETID
CVs classified,20210107,71246,39627803489996345
CVs classified,20240329,233205,2305843014674680974
CVs classified,20230510,179996,39627987682857160
CVs classified,20240106,217782,39628174870447150
CVs classified,20210707,97851,39628397650909000
CVs classified,20211021,105510,39628154976863875
CVs classified,20220308,125461,39627879197183556
CVs classified,20230318,172285,39628116498318593
CVs classified,20211108,107946,39628078271432198
CVs classified,20230209,166901,39628174480377556
CVs classified,20230510,179991,39633196530274486
CVs classified,20240131,222666,39633020147207466
CVs classified,20211030,106769,39628499463441326
CVs classified,20211001,102605,39627772829636298
CVs classified,20231102,203188,39627772041102128
CVs classified,20231215,209999,39632960701333802
CVs classified,20230407,175403,39633063763775064
CVs classified,20230211,167262,39628243623480786
CVs classified,20240203,223260,39628244122601755
CVs classified,20211101,107004,39628213340605105
CVs classified,20220307,125319,39627865469224629
CVs classified,20231207,208566,39628448313903270
CVs classified,20220403,128577,39627782694636650
CVs classified,20220403,128577,39627782698832379
CVs classified,20210603,91060,39627908859299791
CVs classified,20220322,127140,39628245179567906
CVs classified,20220228,124345,39628104347423025
CVs classified,20211112,108525,39628519847758175
CVs classified,20221129,155708,39633019182516048
CVs classified,20211107,107859,39633178222137392
CVs classified,20211127,111095,39627869571253129
CVs classified,20230331,174276,39628152573528452
CVs classified,20210611,93382,39628487090245582
CVs classified,20220404,128667,39627781562176152
CVs classified,20230120,164052,39627860406699846
CVs classified,20210521,89671,39632951750691280
CVs classified,20220123,119878,39627658597768012
CVs classified,20231206,208390,39628443280740905
CVs classified,20240322,231672,2305843016872499034
CVs classified,20220428,132266,39627866169674671
CVs classified,20220428,132266,39627829930887397
CVs classified,20211111,108408,39628451589654272
CVs classified,20230119,163843,39627998109896135
CVs classified,20230119,163843,39627962189877911
CVs classified,20240212,225155,39633057816248554
CVs classified,20230509,179856,39633322313255698
CVs classified,20211031,106893,39633207687119800
CVs classified,20231231,216587,39633392823699214
CVs classified,20231018,201536,39628306076667318
CVs classified,20220509,134021,39632946608472326
CVs classified,20220120,119538,39627743394006192
CVs classified,20220125,120185,39628232118501996
CVs classified,20211005,103137,39627742982965199
CVs classified,20230121,164169,39628405255181318
CVs classified,20221121,154186,2781092490772492
CVs classified,20211014,104257,39628375857302701
CVs classified,20230326,173399,39628268520868513
CVs classified,20230502,178739,2305843015417074551
CVs classified,20210519,89273,39633158269831171
CVs classified,20211127,111083,39628456673153437
CVs classified,20211112,108533,39627622929401994
CVs classified,20221219,159073,39628004015476003
CVs classified,20221124,154654,39627814953025635
CVs classified,20210406,83733,39632956397981308
CVs classified,20230211,167273,39627950110282018
CVs classified,20220210,122068,39627691342694223
CVs classified,20211208,112961,39633038904135292
CVs classified,20230312,171453,39628204880696140
CVs classified,20221101,151143,39628376121543644
CVs classified,20211008,103432,39627766181660446
CVs classified,20220218,122762,39633215991842074
CVs classified,20220218,122762,39633220026764613
CVs classified,20210413,84655,39632956880327678
CVs classified,20220329,128016,39627824683811851
CVs classified,20220318,126724,39633166033487783
CVs classified,20211015,104399,39628435802294276
CVs classified,20231212,209305,39628435772932535
CVs classified,20220510,134139,2305843021721118716
CVs classified,20211015,104397,39628403472597149
CVs classified,20231109,204131,39627755209361707
CVs classified,20210618,95182,39633187747400533
CVs classified,20210618,95185,39633275303495261
CVs classified,20230416,176619,39628175994521555
CVs classified,20240319,231237,39628411739571871
CVs classified,20211103,107254,39633009523036530
CVs classified,20221002,145353,39628511031331874
CVs classified,20240212,225171,39628290134118036
CVs classified,20220605,138265,39627848910112258
CVs classified,20211104,107355,39628359784727763
CVs classified,20240215,225598,39633103790014569
CVs classified,20211107,107851,39628321297794382
CVs classified,20240402,233949,39628211071486048
CVs classified,20240128,222158,2305843018323733996
CVs classified,20240218,226046,39628135011976749
CVs classified,20231106,203731,39633415976255766
CVs classified,20211119,109538,39633148383856276
CVs classified,20221020,149318,39627803489996345
CVs classified,20240302,228360,2781816377311237
CVs classified,20221030,150892,39627977880766509
CVs classified,20220323,127256,39628239785691403
CVs classified,20230620,186101,39628313253119106
CVs classified,20231205,208224,39633174065581774
CVs classified,20231119,205768,39628514625848944
CVs classified,20230429,178198,2305843017157710064
CVs classified,20210608,92403,39627814189668467
CVs classified,20211126,110984,39633331666551858
CVs classified,20210609,93070,39627855277065036
CVs classified,20220603,138016,39627975351602905
CVs classified,20221026,150307,39628249336123803
CVs classified,20230207,166619,39632994863943897
CVs classified,20211129,111463,39627961921438722
CVs classified,20240213,225329,39628307674695765
CVs classified,20230206,166456,39633339191133087
CVs classified,20230129,165467,39633161503640852
CVs classified,20230505,179294,39628215739746094
CVs classified,20211102,107128,39633223612891312
CVs classified,20211014,104275,39627995622673230
CVs classified,20231008,200044,39627814273549675
CVs classified,20240407,234882,39628454328534063
CVs classified,20221221,159439,39628068985242722
CVs classified,20231107,203866,39633219796076087
CVs classified,20220221,123246,39628474574443724
CVs classified,20220120,119570,39633378030387451
CVs classified,20220208,121845,39627733986186184
CVs classified,20211009,103565,39628283314176546
CVs classified,20210405,83541,39627800449125760
CVs classified,20211010,103675,39627887766144952
CVs classified,20220124,120043,39627720816070056
CVs classified,20230129,165476,2781858995634176
CVs classified,20210515,88523,39627679019829516
CVs classified,20211001,102615,39627791490090775
CVs classified,20231031,202948,39628186362839592
CVs classified,20240406,234752,39628164028175068
CVs classified,20220425,131827,39627667418386404
CVs classified,20210923,101417,39627735684877111
CVs classified,20230507,179581,39627639203301667
CVs classified,20240302,228392,39633325903579572
CVs classified,20230312,171455,39628340922946086
CVs classified,20231217,210278,39628488612776729
CVs classified,20210531,90512,39627764256478032
CVs classified,20221105,152086,39628266629236029
CVs classified,20211001,102612,39627712876254545
CVs classified,20230531,182970,39633166943652879
CVs classified,20220612,139473,39628528433496320
CVs classified,20240321,231532,39633472213486258
CVs classified,20230405,175091,39633095242026518
CVs classified,20221105,152062,39628235608167204
CVs classified,20221111,152984,39627833097585301
CVs classified,20210628,96466,39633411370910649
CVs classified,20220918,142939,39627767238628989
CVs classified,20211110,108292,39628370476010581
CVs classified,20220109,117663,39632940073750247
CVs classified,20230920,197036,39628519705150184
CVs classified,20230208,166765,39633090271774075
CVs classified,20211031,106884,39632970083995425
CVs classified,20210705,97559,39627880858127991
CVs classified,20220531,137553,39628234324707059
CVs classified,20220325,127460,39627703229351907
CVs classified,20220210,122055,39627811262039297
CVs classified,20240301,228220,2305843013613523895
CVs classified,20221030,150904,39628266469855554
CVs classified,20210627,96362,39628251475215731
CVs classified,20220917,142814,39628435512889729
CVs classified,20231214,209788,39628230625329578
CVs classified,20240322,231662,2305843017342267708
CVs classified,20230423,177528,39628438167879987
CVs classified,20220522,136325,39633011163007314
CVs classified,20211116,109102,39628410615499768
CVs classified,20210606,91389,39628262804030656
CVs classified,20210618,95187,39633179539148147
CVs classified,20220123,119888,39627744723604060
CVs classified,20220103,116559,39627678550068016
CVs classified,20240319,231235,2781445093326864
CVs classified,20230411,175933,39628023212803875
CVs classified,20230228,169296,39627914550968705
CVs classified,20210610,93258,39628279103094872
CVs classified,20230404,174953,2305843014964086673
CVs classified,20210611,93372,39627957328678752
CVs classified,20231112,204527,39628236317004245
CVs classified,20220220,123078,39633126288263906
CVs classified,20240317,230956,39633024593167662
CVs classified,20240213,225300,39633117471837304
CVs classified,20220529,137228,2305843039236528340
CVs classified,20230828,193157,39628478458367632
CVs classified,20240327,232688,39628432316828428
CVs classified,20221219,159076,39627938450115701
CVs classified,20220121,119689,39633352197671204
CVs classified,20221024,150045,39628003784788637
CVs classified,20230610,184807,39633396711820342
CVs classified,20220401,128336,39633090703788873
CVs classified,20231022,202091,39628314956009217
CVs classified,20230909,195374,2781101961510917
CVs classified,20211015,104400,39628376310288911
CVs classified,20230402,174561,39628285268723972
CVs classified,20220610,139175,39627910893535679
CVs classified,20231107,203846,39628007299616600
CVs classified,20210506,87469,39627824037888872
CVs classified,20220207,121711,39627829331100760
CVs classified,20210316,80709,39628204675171143
CVs classified,20230206,166460,39628034881361897
CVs classified,20211104,107356,39628332131684347
CVs classified,20220306,125204,39627883617978092
CVs classified,20210708,97942,39628352427921817
CVs classified,20221127,155009,39627977264205394
CVs classified,20220307,125320,39627690369619222
CVs classified,20211119,109540,39633009808246829
CVs classified,20230303,169602,39633236258721334
CVs classified,20211006,103246,39627754643131970
CVs classified,20230111,162979,39633278226925622
CVs classified,20230407,175394,39633271650256655
CVs classified,20211117,109244,39628283406452023
CVs classified,20220530,137366,39627999242358472
CVs classified,20220323,127255,39628135548849937
CVs classified,20210705,97542,39628273994436660
CVs classified,20220531,137548,39628070918817542
CVs classified,20230508,179738,39632972042734312
CVs classified,20230310,171013,39633063113657763
CVs classified,20230305,169912,2305843017220631710
CVs classified,20220318,126730,39633274913423992
CVs classified,20230331,174290,39628118192821191
CVs classified,20231004,199434,39627759957316515
CVs classified,20211212,113569,39628133636246522
CVs classified,20240114,219198,39633239630939269
CVs classified,20230328,173681,39627987376669949
CVs classified,20221020,149329,39633300104415408
CVs classified,20210414,84809,2305843020987113064
CVs classified,20221020,149327,39633211566853144
CVs classified,20231119,205762,39628504278502507
CVs classified,20220331,128243,39628005638673445
CVs classified,20211008,103428,39627832359395737
CVs classified,20230312,171449,39628070113511398
CVs classified,20220513,134594,39628523056402584
CVs classified,20240102,217020,39633448385644787
CVs classified,20240115,219373,39628469730017787
CVs classified,20220509,134025,39633016078731274
CVs classified,20240223,226846,39633419008737996
CVs classified,20211204,112302,39628258861388678
CVs classified,20221129,155714,39628516504896411
CVs classified,20220406,128897,39627961963383757
CVs classified,20220419,130982,39633001453193904
CVs classified,20211113,108655,39627835278625419
CVs classified,20211113,108655,39627835282817094
CVs classified,20210612,93493,39627838394991821
CVs classified,20230408,175509,39628272681618988
CVs classified,20230408,175509,39628300879923267
CVs classified,20211104,107348,39628375890855246
CVs classified,20211016,104557,39628479817323697
CVs classified,20231213,209561,39633262867383310
CVs classified,20240329,233191,39632960533564820
CVs classified,20231215,210000,39633019807465910
CVs classified,20220307,125345,39627679799974774
CVs classified,20210519,89270,39633044692272251
CVs classified,20220121,119688,39633365090962321
CVs classified,20231022,202099,39628331657727575
CVs classified,20211205,112522,39628409302681541
CVs classified,20211115,108885,39628235654300006
CVs classified,20220526,136852,39627957672609390
CVs classified,20220314,126175,39627739598164843
CVs classified,20230505,179307,39633196383472597
CVs classified,20240114,219188,39628337949181471
CVs classified,20211013,104103,39628252737700743
CVs classified,20211130,111582,39627592759772248
CVs classified,20220414,130262,39633232064414352
CVs classified,20230309,170842,2305843019460379619
CVs classified,20240319,231234,39628233229996585
CVs classified,20220120,119572,39633228604116169
CVs classified,20230108,162478,2780963620782086
CVs classified,20231205,208239,2305843015542904835
CVs classified,20221222,159572,39633019115406931
CVs classified,20220106,116956,39628283561642135
CVs classified,20211008,103438,39627784661767956
CVs classified,20220119,119451,39633381041898837
CVs classified,20220503,133143,39632951457090810
CVs classified,20211130,111585,39632944809118718
CVs classified,20231107,203863,39632960101549870
CVs classified,20240329,233201,2305843038703853291
CVs classified,20211126,110988,39633413124131314
CVs classified,20240113,219065,39628372686405912
CVs classified,20220925,144353,39627790978392172
CVs classified,20221027,150408,2305843040876627845
CVs classified,20221028,150550,39628511052300930
CVs classified,20230509,179860,39633109724955873
CVs classified,20210615,94681,39627885568331071
CVs classified,20221123,154518,39627700494667262
CVs classified,20211014,104279,39628061343225232
CVs classified,20220419,130979,39628313429282473
CVs classified,20210319,81090,39632951457090810
CVs classified,20210930,102498,39627791196492068
CVs classified,20230606,184112,39633286854609405
CVs classified,20211208,112941,39628519864534911
CVs classified,20231203,207862,39633458061905473
CVs classified,20230423,177549,39633286489704295
CVs classified,20231122,206191,39628526701249360
CVs classified,20221030,150890,39627971752888620
CVs classified,20230410,175788,39627969173393397
CVs classified,20210617,95101,39627639157165338
CVs classified,20220131,120929,39627750767595980
CVs classified,20211129,111453,39627622841326767
CVs classified,20210617,95086,39628011456169951
CVs classified,20211031,106890,39633057598145505
CVs classified,20230413,176223,39633044327369448
CVs classified,20210612,93482,39628407134228865
CVs classified,20220204,121360,39628174501354153
CVs classified,20211113,108643,39628393116860749
Quasars classified,20230404,174963,2305843021716918414
Quasars classified,20210617,95096,39633446242356748
Quasars classified,20230530,182839,2305843019317782256
Quasars classified,20211130,111575,39628120298360782
Quasars classified,20210519,89282,39633305007554813
Quasars classified,20211101,107005,39628155446624527
Quasars classified,20210413,84634,39627811916350403
Quasars classified,20211208,112953,39633094554157675
Quasars classified,20220308,125444,39627769490968407
Quasars classified,20231122,206178,39627809684981681
Quasars classified,20211127,111113,39633351996342615
Quasars classified,20220329,128023,39627849111438050
Quasars classified,20230926,198207,2780735073157122
Quasars classified,20220105,116853,39627616767967264
Quasars classified,20220306,125217,39627799908060289
Quasars classified,20231205,208228,39633383747223690
Quasars classified,20240109,218346,39633152582354780
Quasars classified,20211130,111576,39628126208134643
Quasars classified,20220418,130784,39627860469618046
Quasars classified,20211008,103450,39627815749944059
Quasars classified,20211127,111113,39633355255318646
Quasars classified,20211028,106451,39627568248261429
Quasars classified,20210618,95201,39633384707719821
Quasars classified,20220508,133849,39633467624915607
Quasars classified,20210611,93368,39627890932848109
Quasars classified,20220329,127995,39627841519750080
Quasars classified,20240110,218480,39633148274803004
Quasars classified,20231205,208225,39633364918993886
Quasars classified,20220509,134003,39633469998891919
Quasars classified,20211127,111110,39633263030963756
Quasars classified,20220307,125333,39627799668987407
Quasars classified,20220203,121255,39627793549495075
Quasars classified,20231021,201941,39633043203293442
Quasars classified,20211127,111113,39633348695427913
Quasars classified,20220302,124587,2305843037877572213
Quasars classified,20230429,178209,2782214148325381
Quasars classified,20220103,116553,39627792962291191
Quasars classified,20240108,218100,39628137906049627
Quasars classified,20220202,121142,39627781306323804
Quasars classified,20220207,121722,39627727308849611
Quasars classified,20220330,128128,39627806627336719
Quasars classified,20220103,116560,39627847614076821
Quasars classified,20220510,134160,39633136639805355
Quasars classified,20211028,106455,39627580600487758
Quasars classified,20231228,215795,2780734909579269
Quasars classified,20230905,194719,39633411257666407
Quasars classified,20220408,129193,39627909043848369
Quasars classified,20231217,210282,39628155404684534
Quasars classified,20211028,106453,39627550560887765
Quasars classified,20230904,194599,39627532516983686
Quasars classified,20211127,111111,39633338624905373
Quasars classified,20211108,107972,39627780928832724
Quasars classified,20220203,121255,39627781440538198
Quasars classified,20211001,102616,39627773492334178
Quasars classified,20220211,122189,39627800281355420
Quasars classified,20210618,95201,39633356341644553
Quasars classified,20220112,118335,39627769075730954
Quasars classified,20230202,166022,2782211271032832
Quasars classified,20220120,119552,39633398725084733
Quasars classified,20211102,107116,39628161096352098
Quasars classified,20220219,122876,39627811220098697
Quasars classified,20220405,128802,39627866794625583
Quasars classified,20221224,159874,39627808942592455
Quasars classified,20220208,121841,39627776071830242
Quasars classified,20211215,114223,39627811748582004
Quasars classified,20220228,124367,39627830249656610
Quasars classified,20220112,118333,39627823249361159
Quasars classified,20211014,104285,39627634774114592
Quasars classified,20210605,91277,39627848872365851
Quasars classified,20220406,128909,39627854429814875
Quasars classified,20220408,129196,39627812692299665
Quasars classified,20231107,203867,39633427053415134
Quasars classified,20220204,121376,39627805830415997
Quasars classified,20230119,163841,39627775203609287
Quasars classified,20211006,103250,39627803179616029
Quasars classified,20220220,123080,39633358476542050
Quasars classified,20220102,116426,39627779519548125
Quasars classified,20220925,144353,39627809081001879
Quasars classified,20230502,178756,2305843021641427053
Quasars classified,20231014,200906,39633285478878442
Quasars classified,20220506,133518,2781020424241154
Quasars classified,20211103,107253,39633130553869007
Quasars classified,20220530,137360,39627902970497009
Quasars classified,20220109,117680,39627799916451015
Quasars classified,20231206,208374,39628143866153991
Quasars classified,20231112,204529,39628126317184379
Quasars classified,20211208,112953,39633126128881322
Quasars classified,20220309,125570,39627770283692642
Quasars classified,20220211,122187,39627775908253849
Quasars classified,20211008,103437,39627802709857811
Quasars classified,20231205,208228,39633383747224343
Quasars classified,20220210,122065,39627872305940158
Quasars classified,20230814,190625,2305843028180343637
Quasars classified,20230601,183243,39633408338431646
Quasars classified,20230808,189281,39633308597883671
Quasars classified,20231108,203988,39627556529376222
Quasars classified,20220204,121384,39627770178835581
Quasars classified,20220225,124019,39627805616505621
Quasars classified,20221013,148125,2305843028092264160
Quasars classified,20220524,136583,39627885115343221
Quasars classified,20211204,112326,39627811572420598
Quasars classified,20211202,111893,39633108177256674
Quasars classified,20210708,97953,39627657272364450
Quasars classified,20230925,198081,39627586782893905
Quasars classified,20230128,165082,39633033623505089
Quasars classified,20211127,111111,39633338612320688
Quasars classified,20220403,128577,39627764545880823
Quasars classified,20231010,200330,39633033602531687
Quasars classified,20221027,150437,39627817222144179
Quasars classified,20221214,158197,39633296522479332
Quasars classified,20220330,128109,39627835630946488
Quasars classified,20220225,124035,39627776432538348
Quasars classified,20231203,207860,39633457990600036
Quasars classified,20211103,107252,39633066787866443
Quasars classified,20211001,102616,39627791594949570
Quasars classified,20211001,102600,39627790668009185
Quasars classified,20210930,102498,39627773056124313
Quasars classified,20220426,131952,2305843021733696657
Quasars classified,20231211,209115,39628132071770971
Quasars classified,20221130,155845,39633199277540733
Quasars classified,20211002,102712,39627796858807228
Quasars classified,20230822,192111,2305843027844793867
Quasars classified,20220204,121378,39627806023355685
Quasars classified,20230917,196671,39628114233397555
Quasars classified,20211203,112052,39627562648870875
Quasars classified,20211005,103143,39627791699804837
Quasars classified,20221020,149328,39633296480537954
Quasars classified,20220325,127452,39627805327098530
Quasars classified,20220123,119892,39627787211903037
Quasars classified,20221001,145204,39627772796082098
Quasars classified,20211001,102606,39627772892550978
Quasars classified,20220225,124034,39627788440834924
Quasars classified,20221024,150027,39627802923761806
Quasars classified,20211028,106456,39627592654917855
Quasars classified,20230429,178205,39633448347896816
Quasars classified,20211201,111721,39627586367655980
Quasars classified,20220130,120827,39627775786617212
Quasars classified,20211130,111577,39628137989935618
Quasars classified,20220123,119892,39627781193076971
Quasars classified,20231021,201930,39628120126392152
Quasars classified,20230530,182835,39633329317742471
Quasars classified,20230208,166793,2782146498396160
Quasars classified,20231015,201017,39627526338777709
Quasars classified,20220306,125217,39627793897624006
Quasars classified,20211113,108649,39633023959830328
Quasars classified,20230917,196678,39627616700861584
Quasars classified,20231022,202119,39633108185649031
Quasars classified,20211127,111109,39633235763793672
Quasars classified,20220126,120321,39627805188691374
Quasars classified,20220405,128803,39627890999954701
Quasars classified,20220211,122192,39627782308763802
Quasars classified,20221214,158202,39633453100042246
Quasars classified,20220105,116854,39627622883265490
Quasars classified,20211002,102708,39627802617581623
Quasars classified,20221207,156875,39627550669937228
Quasars classified,20230507,179574,39633315459761784
Quasars classified,20211028,106446,39627579828735733
Quasars classified,20231205,208228,39633377577405404
Quasars classified,20211130,111575,39628126157804271
Quasars classified,20221214,158197,39633289178254765
Quasars classified,20221123,154529,39627586787085129
Quasars classified,20221020,149313,39627562397208345
Quasars classified,20220228,124369,39627800159720922
Quasars classified,20230202,166011,2780801095696385
Quasars classified,20231205,208228,39633377577405404
Quasars classified,20210615,94683,39633096198328307
Quasars classified,20211114,108772,39627847437911534
Quasars classified,20220104,116684,39627817364752869
Quasars classified,20231203,207858,39633432510205457
Quasars classified,20220408,129197,39627891226446525
Quasars classified,20211111,108422,39627622707104739
Quasars classified,20230119,163859,2305843036866750728
Quasars classified,20231106,203732,39633377564822800
Quasars classified,20210519,89282,39633308602073624
Quasars classified,20211113,108656,39627811165570876
Quasars classified,20211030,106754,39628102707449515
Quasars classified,20211009,103553,39627754857041608
Quasars classified,20220216,122533,2305843017078021821
Quasars classified,20230610,184807,39633405469524997
Quasars classified,20221114,153429,39627538640671730
Quasars classified,20220220,123080,39633358493319476
Quasars classified,20210927,101978,39627760380938436
Quasars classified,20220103,116553,39627774859676068
Quasars classified,20231107,203867,39633410343307497
Quasars classified,20230530,182830,39633443390228899
Quasars classified,20211030,106754,39628102707449515
Quasars classified,20211202,111899,39627817234730517
Quasars classified,20231231,216563,2305843027559586956
Quasars classified,20220301,124483,39627848595541179
Quasars classified,20211015,104391,39633396682458469
Quasars classified,20221025,150170,39632959996693157
Quasars classified,20220228,124373,39627800398793721
Quasars classified,20220423,131577,39627769834902275
Quasars classified,20231021,201932,39628108583667440
Quasars classified,20230829,193295,39627568508311019
Quasars classified,20231203,207860,39633457990600657
Quasars classified,20220330,128128,39627854954104337
Quasars classified,20231112,204529,39628138019296151
Quasars classified,20220130,120813,39627793046179759
Quasars classified,20220301,124480,39627721554266150
Quasars classified,20211204,112326,39627823672985051
Quasars classified,20210609,93068,39627800700783145
Quasars classified,20231010,200330,39633028816833930
Quasars classified,20211113,108655,39627835270237944
Quasars classified,20230527,182430,2782201104039938
Quasars classified,20231231,216587,39633413195432270
Quasars classified,20211130,111572,39628137738274882
Quasars classified,20210613,93589,39633073163209218
Quasars classified,20220202,121156,39627788273061930
Quasars classified,20211006,103250,39627785085390523
Quasars classified,20211031,106879,39627610849805204
Quasars classified,20220124,120039,39627841347785568
Quasars classified,20210618,95206,39627621297820710
Quasars classified,20230207,166621,2781975832166400
Quasars classified,20211201,111726,39627616600197348
Quasars classified,20220124,120039,39627811140407768
Quasars classified,20221223,159751,39627805163524048
Quasars classified,20220313,126076,39627861123929657
Quasars classified,20220204,121364,39627805113189196
Quasars classified,20220125,120177,2780963792748552
Quasars classified,20210611,93370,39627860926794798
Quasars classified,20220304,124917,39627775803395309
Quasars classified,20201218,68684,39627793352362872
Quasars classified,20221027,150425,39627544693050205
Quasars classified,20211127,111113,39633348687040290
Quasars classified,20210615,94683,39633141014465213
Quasars classified,20211001,102607,39627779007844653
Quasars classified,20230407,175389,2782167637688328
Quasars classified,20220405,128808,39627879234931279
Quasars classified,20220130,120825,39627823895284118
Quasars classified,20230304,169728,39633450684123794
Quasars classified,20221214,158202,39633448108819589
Quasars classified,20221024,150033,39627797429230157
Quasars classified,20211029,106595,39627532391158548
Quasars classified,20210405,83533,39627902953721978
Quasars classified,20220211,122176,39627847593101994
Quasars classified,20220308,125444,39627781591535286
Quasars classified,20240118,219815,39633043131992200
Quasars classified,20221017,148926,39627586392822295
Quasars classified,20220425,131836,39627861186840687
Quasars classified,20211130,111578,39628120445157516
Quasars classified,20230923,197804,39627532571511644
Quasars classified,20220510,134161,39633054456612990
Quasars classified,20210610,93259,39627818459463752
Quasars classified,20211001,102602,39627815024329321
Quasars classified,20210409,84118,39633365988542813
Quasars classified,20221115,153605,39627658937501162
Quasars classified,20230202,166011,2780795072675845
Quasars classified,20240115,219363,39633300083442558
Quasars classified,20220123,119888,39627805129967815
Quasars classified,20211205,112529,39633126170824259
Quasars classified,20220210,122072,39627866664601184
Quasars classified,20220331,128239,39627812960736111
Quasars classified,20211001,102601,39627790760286803
Quasars classified,20231203,207858,39633445525131309
Quasars classified,20220130,120812,39627786922495257
Quasars classified,20211001,102610,39627761060419279
Quasars classified,20220211,122187,39627812151231416
Quasars classified,20231010,200332,39633182546461466
Quasars classified,20220204,121378,39627812063152464
Quasars classified,20210604,91175,39627788440834487
Quasars classified,20210611,93370,39627860939374727
Quasars classified,20210406,83718,39627817985511858
Quasars classified,20220204,121383,39627758011158169
Quasars classified,20211103,107261,39627835391873134
Quasars classified,20220228,124370,39627848541012893
Quasars classified,20211008,103436,39627760364165136
Quasars classified,20221020,149329,2782064793354252
Quasars classified,20220312,125950,39627703493593595
Quasars classified,20210617,95095,39633378508539385
Quasars classified,20211219,114768,39627769398689982
Quasars classified,20220509,134003,2782235975483394
Quasars classified,20220202,121145,39627787513891698
Quasars classified,20220130,120831,39627715556410911
Quasars classified,20230906,194865,39627791104216030
Quasars classified,20230915,196328,39627556487430496
Quasars classified,20220120,119552,39633413182852412
Quasars classified,20211028,106446,39627573881210548
Quasars classified,20221026,150292,39627550393106820
Quasars classified,20211111,108423,39627586787082749
Quasars classified,20211203,112052,39627568608975313
Quasars classified,20230428,178043,39089837512667232
Quasars classified,20231120,205914,2780771001565192
Quasars classified,20211010,103681,39627779435661387
Quasars classified,20210708,97953,39627633230616014
Quasars classified,20231205,208225,39633364918993886
Quasars classified,20201214,67782,39627823471658606
Quasars classified,20220101,116325,39627793381722468
Quasars classified,20231114,204715,39627526414274912
Quasars classified,20210409,84118,39633362779901133
Quasars classified,20230429,178225,39633267976049033
Quasars classified,20220405,128804,39627903104717945
Quasars classified,20210530,90403,39627770455656439
Quasars classified,20221214,158198,39633338641681002
Quasars classified,20220425,131829,39627902978886964
Quasars classified,20231028,202453,39633126166628103
Quasars classified,20211201,111746,39627847723124699
Quasars classified,20220210,122065,39627830014774226
Quasars classified,20210930,102498,39627754957706572
Quasars classified,20211029,106595,39627526477187182
Quasars classified,20221219,159049,39628091055670999
Quasars classified,20220228,124356,39627799375381574
Quasars classified,20220213,122392,39627791494288168
Quasars classified,20230429,178224,39633286598755415
Quasars classified,20220302,124581,2780965436915713
Quasars classified,20240322,231664,2305843016885084783
Quasars classified,20240118,219824,39633255338608537
Quasars classified,20210517,89033,39627806967076111
Quasars classified,20211030,106752,39628120269000344
Quasars classified,20220314,126175,39627757692388467
Quasars classified,20220208,121834,39627787631330481
Quasars classified,20220301,124484,39627866777847751
Quasars classified,20220124,120039,39627841351975498
Quasars classified,20211006,103250,39627791141962979
Quasars classified,20211203,112115,39627763220483052
Quasars classified,20210708,97953,39627633205451265
Quasars classified,20210309,79858,39633071414185490
Quasars classified,20221214,158197,39633281787891513
Quasars classified,20221028,150532,39627814764282598
Quasars classified,20230918,196769,39627645146630519
Quasars classified,20220405,128804,39627903104717945
Quasars classified,20211009,103555,39627760997501803
Quasars classified,20210708,97953,39627633230612129
Quasars classified,20220601,137683,39627890966399216
Quasars classified,20220307,125351,39627776738724899
Quasars classified,20230207,166620,39633182584212290
Quasars classified,20220202,121139,39627781046272253
Quasars classified,20220419,130967,39627860515753358
Quasars classified,20240108,218109,39633071414181956
Quasars classified,20220207,121711,2780965491441668
Quasars classified,20220325,127462,39627842358609389
Quasars classified,20220301,124484,39627866777847751
Quasars classified,20221020,149328,39633303728295014
Quasars classified,20221020,149313,39627526703680060
Quasars classified,20220125,120199,2781032566751240
Quasars classified,20220206,121615,39627800327488315
Quasars classified,20230606,184115,39633414101402269
Quasars classified,20230923,197804,39627544479140233
Quasars classified,20211202,111893,39633099104979878
Quasars classified,20210930,102500,39627779301442727
Quasars classified,20210506,87476,39627799845148214
Quasars classified,20211108,107972,39627805121577971
Quasars classified,20220127,120449,39627811647918689
Quasars classified,20211207,112794,39627556395159561
Quasars classified,20211114,108761,39627634849618456
Quasars classified,20211009,103555,39627760997501803
Quasars classified,20220105,116875,39627860201180617
Quasars classified,20231220,211326,39627622908429443
Quasars classified,20220307,125322,2780989633855494
Quasars classified,20220211,122191,39627824507650702
Quasars classified,20210615,94686,39633336355784032
Quasars classified,20240117,219679,39633223671612429
Quasars classified,20230814,190634,39627538544201456
Quasars classified,20231021,201935,39628079278065369
Quasars classified,20220102,116421,39627797278235324
Quasars classified,20221025,150170,39632959988302644
Quasars classified,20210615,94686,39633326121682983
Quasars classified,20210615,94683,39633132210620936
Quasars classified,20211208,112953,39633130591617865
Quasars classified,20210708,97953,39627633239001168
Quasars classified,20231114,204714,39627538250600450
Quasars classified,20220106,116977,39627751686147776
Quasars classified,20211028,106452,39627550548296491
Quasars classified,20220120,119559,2782221433831424
Quasars classified,20210605,91271,39627782174544345
Quasars classified,20210519,89278,39633167027538251
Quasars classified,20210930,102500,39627815544422837
Quasars classified,20230507,179574,39633336167042301
Quasars classified,20220130,120827,39627769700682790
Quasars classified,20221018,149051,39627808829345631
Quasars classified,20220606,138390,39627903012440098
Quasars classified,20210927,101978,39627772489898788
Quasars classified,20220104,116695,39627745566658287
Quasars classified,20220205,121478,39627805134164872
Quasars classified,20211028,106456,39627592654917855
Quasars classified,20210611,93370,39627879037800636
Quasars classified,20211127,111112,39633300234439026
Quasars classified,20220311,125844,39627830698445862
Quasars classified,20210519,89278,39633158420827309
Quasars classified,20210604,91168,39627812293840651
Quasars classified,20231102,203206,39628126380101919
Quasars classified,20210409,84089,39627835555448776
Quasars classified,20220226,124141,39627776206045966
Quasars classified,20231015,201019,39627520575802888
Quasars classified,20210603,91066,39627897002004778
Quasars classified,20211028,106456,39627574715879294
Quasars classified,20230201,165848,39627757042272603
Quasars classified,20201214,67782,39627823475856166
Quasars classified,20231215,209973,39628132084351567
Quasars classified,20211212,113581,39627835647722157
Quasars classified,20220130,120824,39627775442686968
Quasars classified,20231014,200905,39633259075732229
Quasars classified,20220423,131585,39627848922695602
Quasars classified,20231211,209114,39628155320797717
Quasars classified,20211001,102615,39627803573883023
Quasars classified,20220124,120029,39627785462877639
Quasars classified,20220125,120189,39627799161475188
Quasars classified,20220202,121154,39627763845432240
Quasars classified,20210604,91173,39627824532820773
Quasars classified,20220405,128804,39627885002101120
Quasars classified,20211108,107972,39627780949803766
Quasars classified,20220311,125844,39627830702637085
Quasars classified,20211127,111108,39633186803681611
Quasars classified,20211005,103132,39627796942690921
Quasars classified,20240216,225737,39633215656300279
Quasars classified,20220120,119552,39633392798534315
Quasars classified,20211108,107960,39628096940279620
Quasars classified,20220104,116675,39627652859953334
Quasars classified,20220126,120326,39627769268668500
Quasars classified,20211108,107972,39627823199028400
Quasars classified,20230208,166753,2780747085643776
Quasars classified,20220124,120039,39627835337343098
Quasars classified,20221027,150425,39627574464225083
Quasars classified,20220202,121139,39627787094463074
Quasars classified,20210605,91277,39627818698543677
Quasars classified,20220105,116854,39627634866389480
Quasars classified,20211127,111110,39633270610067722
Quasars classified,20211201,111727,39627598677940238
Quasars classified,20220204,121378,39627818090365024
Quasars classified,20220424,131715,39627806971265145
Quasars classified,20221027,150412,39627597428034538
Quasars classified,20211204,112326,39627811593389210
Quasars classified,20220209,121954,39627775908250765
Quasars classified,20221214,158198,39633368089889000
Quasars classified,20210517,89031,39627776659030274
Quasars classified,20220126,120331,39627793721458759
Quasars classified,20211028,106456,39627604617077198
Quasars classified,20240102,217020,39633443310536175
Quasars classified,20220522,136309,39627848373243453
Quasars classified,20220207,121722,39627799790617133
Quasars classified,20220131,120943,39627860209568265
Quasars classified,20231014,200906,39633266776477093
Quasars classified,20210930,102501,39627779339196144
Quasars classified,20211215,114223,39627823861728323
Quasars classified,20231206,208371,39636922255018537
Quasars classified,20211201,111746,39627853771311688
Quasars classified,20231120,205914,39627580705349537
Quasars classified,20221016,148799,39627803489993781
Quasars classified,20211106,107658,39627610585567646
Quasars classified,20231108,203983,39627520567411366
Quasars classified,20220419,130967,39627860515753358
Quasars classified,20220428,132266,39627817847099685
Quasars classified,20211001,102602,39627790831583669
Quasars classified,20210615,94686,39633349756585024
Quasars classified,20221123,154529,39627586803861377
Quasars classified,20210517,89030,39627794723899798
Quasars classified,20220105,116854,39627646920819700
Quasars classified,20220428,132287,39627776776474088
Quasars classified,20231208,208699,39633148161560042
Quasars classified,20231018,201521,39627568067908321
Quasars classified,20231205,208228,39633361752294254
Quasars classified,20220101,116334,39627781637669662
Quasars classified,20221123,154529,39627574803956084
Quasars classified,20220329,128018,39627818631431844
Quasars classified,20210530,90403,39627806698641316
Quasars classified,20220205,121495,39627830270624203
Quasars classified,20240108,218100,39628126191357081
Quasars classified,20240322,231668,2305843016855721602
Quasars classified,20221020,149318,39627791368454877
Quasars classified,20210626,96192,39627843080031518
Quasars classified,20220331,128239,39627806883186420
Quasars classified,20220103,116556,39627787031546061
Quasars classified,20211113,108657,39627774964536092
Quasars classified,20220524,136582,39627836855687024
Quasars classified,20220418,130784,39627818199420095
Quasars classified,20210930,102500,39627797416650163
Quasars classified,20231102,203201,39628120134779570
Quasars classified,20220207,121722,39627793746629711
Quasars classified,20220325,127462,39627866475859787
Quasars classified,20220323,127251,39627830660694281
Quasars classified,20210606,91376,39627848570375006
Quasars classified,20230602,183385,39633422389347073
Quasars classified,20221028,150541,39627550699291550
Quasars classified,20231211,209114,39628108445256075
Quasars classified,20231006,199740,39627520705825255
Quasars classified,20220311,125822,39627763006575267
Quasars classified,20211127,111111,39633351962791811
Quasars classified,20230915,196306,39633372330331498
Quasars classified,20220207,121723,39627781788667807
Quasars classified,20220120,119552,39633392798534315
Quasars classified,20211001,102602,39627815024329321
Quasars classified,20211029,106595,39627520525472016
Quasars classified,20230108,162498,2782203469627395
Quasars classified,20230922,197571,39627784770822156
Quasars classified,20220528,137099,39627860419286722
Quasars classified,20211028,106456,39627592638144295
Quasars classified,20230915,196306,39633369159436439
Quasars classified,20221209,157153,2781032256372739
Quasars classified,20211001,102607,39627803137680578
Quasars classified,20220301,124486,39627854907968078
Quasars classified,20211127,111108,39633203425708794
Quasars classified,20220325,127452,39627853653868804
Quasars classified,20240118,219823,39633314406991879
Quasars classified,20220225,124025,39627763698635253
Quasars classified,20220508,133849,39633460565904108
Quasars classified,20231106,203732,39633395768100852
Quasars classified,20221214,158196,39633223742918372
Quasars classified,20220405,128808,39627879234931279
Quasars classified,20210617,95101,39627633180282256
Quasars classified,20231231,216585,39633338557795497
Quasars classified,20210626,96191,39627855105097756
Quasars classified,20221221,159436,39633089906871235
Quasars classified,20210708,97953,39627627220175803
Quasars classified,20220213,122407,39627799627040733
Quasars classified,20220924,144232,39627767456731946
Quasars classified,20220228,124356,39627823538770963
Quasars classified,20211101,107005,39628149624931157
Quasars classified,20210517,89030,39627849090467136
Quasars classified,20220331,128239,39627782728190908
Quasars classified,20211101,107005,39628155450819003
Quasars classified,20211028,106451,39627538481283546
Quasars classified,20210617,95095,39633375400562659
Quasars classified,20220301,124488,39627861006485813
Quasars classified,20230909,195383,39627797483755231
Quasars classified,20211008,103444,39627767003744727
Quasars classified,20211130,111577,39628114535384281
Quasars classified,20230814,190629,39627568135016823
Quasars classified,20220105,116875,39627866228393267
Quasars classified,20220106,116947,39627580755675613
Quasars classified,20230610,184807,39633393717085008
Quasars classified,20220225,124035,39627800604313034
Quasars classified,20220325,127462,39627866496831806
Quasars classified,20220202,121154,39627763820268863
Quasars classified,20221020,149327,39633235675710122
Quasars classified,20240115,219364,39633278038182139
Quasars classified,20220304,124924,39627909131931245
Quasars classified,20240117,219681,39633223747110472
Quasars classified,20220205,121490,39627866194839335
Quasars classified,20211028,106457,39627622799377282
Quasars classified,20220306,125217,39627775774032305
Quasars classified,20221129,155708,39633024022744807
Quasars classified,20210927,101993,39627797362122658
Quasars classified,20211001,102597,39627784493996725
Quasars classified,20211028,106457,39627592847852691
Quasars classified,20210926,101884,39627790575737077
Quasars classified,20220226,124136,39627830258044359
Quasars classified,20221020,149316,39627562619503068
Quasars classified,20211201,111732,39633047888334714
Quasars classified,20220506,133518,2781020424241154
Quasars classified,20230112,163103,39627773345535330
Quasars classified,20230905,194719,39633399693967979
Quasars classified,20230826,192800,39627790831590625
Quasars classified,20220404,128683,39627806933517934
Quasars classified,20220212,122304,39627739686242820
Quasars classified,20220418,130784,2781008705355785
Quasars classified,20220101,116325,39627799459266601
Quasars classified,20220918,142931,39627784720485319
Quasars classified,20220606,138390,39627909039655120
Quasars classified,20211203,112051,39627544755963595
Quasars classified,20230824,192359,39627645184383049
Quasars classified,20230112,163103,39627767297347915
Quasars classified,20210615,94683,39633127743689237
Quasars classified,20230202,166022,39633450600235476
Quasars classified,20231106,203727,39633270509406124
Quasars classified,20220220,123079,39633345293847013
Quasars classified,20211130,111577,39628137981546221
Quasars classified,20211205,112528,39633148178335580
Quasars classified,20220325,127467,39627836566276008
Quasars classified,20211102,107129,39633130616786279
Quasars classified,20211006,103250,39627772980626490
Quasars classified,20211127,111109,39633243644887498
Quasars classified,20221020,149328,39633303732486434
Quasars classified,20240109,218346,39633152607520631
Quasars classified,20221002,145345,39627562783084346
Quasars classified,20230507,179578,39633096248656702
Quasars classified,20211216,114335,2780710876217346
Quasars classified,20211215,114223,39627799681566660
Quasars classified,20230919,196919,39628120176724558
Quasars classified,20211127,111110,39633266835194279
Quasars classified,20220205,121495,39627848406794405
Quasars classified,20220220,123079,39633361676799046
Quasars classified,20220301,124481,39627703506175978
Quasars classified,20210609,93066,39627800558178410
Quasars classified,20230907,195035,2305843027643468500
Quasars classified,20211008,103438,39627808837735135
Quasars classified,20230424,177683,39633225034762897
Quasars classified,20211203,112052,39627568608975313
Quasars classified,20220404,128679,39627758292176192
Quasars classified,20220210,122068,39627733583528615
Quasars classified,20210927,101978,39627766420740075
Quasars classified,20221214,158197,39633285499849258
Quasars classified,20220306,125219,39627793989898709
Quasars classified,20220405,128810,39627849165967578
Quasars classified,20220225,124034,39627830706834157
Quasars classified,20211202,111893,39633121661946563
Quasars classified,20230530,182839,2305843019326165430
Quasars classified,20210409,84118,39633346430502310
Quasars classified,20211201,111727,39627598677940238
Quasars classified,20220208,121843,39627854576616979
Quasars classified,20211103,107252,39633071426765037
Quasars classified,20231203,207858,39633432510203552
Quasars classified,20230917,196679,39627568776741470
Quasars classified,20230903,194460,39627538263183295
Quasars classified,20210605,91277,39627830761359905
Quasars classified,20231015,201017,39627538225432525
Quasars classified,20210615,94686,39633319154944614
Quasars classified,20221129,155708,39632999720947389
Quasars classified,20211215,114225,39627860134071332
Quasars classified,20211001,102599,39627814806231303
Quasars classified,20220408,129197,39627891222253638
Quasars classified,20220131,120935,39627811450784637
Quasars classified,20211027,106323,39627585440714041
Quasars classified,20211114,108774,39627829414990812
Quasars classified,20231220,211334,39633321470198624
Quasars classified,20210531,90515,39627879201376792
Quasars classified,20220525,136709,39627897186554537
Quasars classified,20230919,196919,39628126023583866
Quasars classified,20211002,102721,39627767364455601
Quasars classified,20210626,96191,39627849040137868
Quasars classified,20230824,192372,39627760569687734
Quasars classified,20221028,150532,39627772473123806
Quasars classified,20231109,204125,39628108537528811
Quasars classified,20211113,108661,39627763048513562
Quasars classified,20221129,155708,39633024018546925
Quasars classified,20211127,111111,39633328394995345
Quasars classified,20220131,120943,39627860180205715
Quasars classified,20220418,130784,2780978489589780
Quasars classified,20231106,203713,39627574048983041
Quasars classified,20220407,129078,39627703447455376
Quasars classified,20210604,91175,39627806564421108
Quasars classified,20210613,93589,39633082436815767
Quasars classified,20210518,89161,39627782585587007
Quasars classified,20220226,124133,39627872301746481
Quasars classified,20211202,111899,39627823253556700
Quasars classified,20220105,116854,39627628897899919
Quasars classified,20211113,108655,39627786930884257
Quasars classified,20220204,121378,39627818090365024
Quasars classified,20220404,128678,39627794489017401
Quasars classified,20231028,202452,39633178255689596
Quasars classified,20211023,105805,39633223751306521
Quasars classified,20221214,158198,39633351971177717
Quasars classified,20211102,107116,39628161071185949
Quasars classified,20221027,150419,39627526418464863
Quasars classified,20220225,124034,39627788440834924
Quasars classified,20220205,121484,39627787329341714
Quasars classified,20220304,124917,2780960244367368
Quasars classified,20211028,106456,39627592671698096
Quasars classified,20210506,87469,39627787803299790
Quasars classified,20220305,125018,39627793008427663
Quasars classified,20211027,106339,39627568617364465
Quasars classified,20220205,121496,39627727703114793
Quasars classified,20220226,124136,39627824218247341
Quasars classified,20220323,127230,39627763098849581
Quasars classified,20231205,208223,2781955053584387
Quasars classified,20230918,196769,39627621113267985
Quasars classified,20211101,107002,39628149482324082
Quasars classified,20211108,107964,39627616742804436
Quasars classified,20210519,89275,39633212896445545
Quasars classified,20231002,199150,39627544542058024
Quasars classified,20231211,209114,39628155320797717
Quasars classified,20220202,121154,39627806119827857
Quasars classified,20231228,215795,2780740873879560
Quasars classified,20230429,178224,39633279162258022
Quasars classified,20240218,226023,39627774863872695
Quasars classified,20231106,203729,39633335156215523
Quasars classified,20220918,142931,39627778689078611
Quasars classified,20211215,114222,39627781419568803
Quasars classified,20240118,219823,39633307327008584
Quasars classified,20211102,107116,39628120147361854
Quasars classified,20211101,107016,39633165475643537
Quasars classified,20220329,128021,39627770573100588
Quasars classified,20220209,121949,39627703149660869
Quasars classified,20230918,196769,39627645142439091
Quasars classified,20220312,125950,39627739703021989
Quasars classified,20211102,107116,39628161066993136
Quasars classified,20230206,166448,2782228723531776
Quasars classified,20210613,93590,39633105354490484
Quasars classified,20221126,154921,39627574229337269
Quasars classified,20230202,166022,2782226286641160
Quasars classified,20230923,197804,39627544479140233
Quasars classified,20220515,134907,39627830014775669
Quasars classified,20211103,107261,39627835425424658
Quasars classified,20231016,201140,39627532684756314
Quasars classified,20221220,159301,39633009468509829
Quasars classified,20211002,102716,39627766940830931
Quasars classified,20211201,111732,39633033627698221
Quasars classified,20211028,106455,39627550787378176
Quasars classified,20231107,203867,39633432438901168
Quasars classified,20231231,216587,39633413170267981
Quasars classified,20210609,93065,39627818627238757
Quasars classified,20210611,93370,39627854874412868
Quasars classified,20211105,107547,39627628969199014
Quasars classified,20210612,93485,39633035435445140
Quasars classified,20210613,93589,39633077810497069
Quasars classified,20220418,130783,39627727556317565
Quasars classified,20230429,178208,2782228987772930
Quasars classified,20231231,216563,2305843027572163003
Quasars classified,20240108,218109,39633071414184712
Quasars classified,20211005,103135,39627773035157024
Quasars classified,20231109,204129,39628137939600743
Quasars classified,20220126,120331,39627775564318065
Quasars classified,20211028,106451,39627550384717914
Quasars classified,20210518,89161,39627770518573077
Quasars classified,20220307,125336,39627842148894785
Quasars classified,20220101,116325,39627775308466876
Quasars classified,20210218,76811,39627799832562275
Quasars classified,20231230,216308,39633453125206057
Quasars classified,20231205,208207,39627538380620098
Quasars classified,20210926,101884,39627796607147543
Quasars classified,20231018,201521,39627532324048033
Quasars classified,20211002,102709,39627802630165107
Quasars classified,20220120,119552,39633413174461009
Quasars classified,20210218,76811,39627787748771407
Quasars classified,20211130,111582,39627598782792071
Quasars classified,20230905,194719,39633402629982199
Quasars classified,20220105,116867,39627847609878928
Quasars classified,20210430,86751,39627788398891960
Quasars classified,20220104,116671,39627809387185857
Quasars classified,20230908,195221,2305843047805486397
Quasars classified,20220213,122426,39627848712982072
Quasars classified,20211008,103442,39627803095731189
Quasars classified,20231205,208225,39633374377149366
Quasars classified,20211202,111899,39627841351976543
Quasars classified,20231103,203333,39627526682708012
Quasars classified,20220313,126076,39627861123929657
Quasars classified,20240313,230179,39089837550100123
Quasars classified,20220510,134160,39633132198035764
Quasars classified,20240218,226056,39633279179031087
Quasars classified,20211101,107005,39628137927016777
Quasars classified,20231231,216563,2305843027547000713
Quasars classified,20231108,203990,39627586464127125
Quasars classified,20211101,107016,39633186711405652
Quasars classified,20230913,196074,39627761249162409
Quasars classified,20221018,149063,39627761198833135
Quasars classified,20230428,178043,39089837512667232
Quasars classified,20211028,106455,39627568688666126
Quasars classified,20211201,111747,39627763228873260
Quasars classified,20231019,201705,39627520579994998
Quasars classified,20230903,194447,39633232995551104
Quasars classified,20230917,196673,39628143706769654
Quasars classified,20220204,121375,39627799706731014
Quasars classified,20210923,101427,2780956901507081
Quasars classified,20240128,222138,2305843017040270710
Quasars classified,20220205,121489,39627835937131303
Quasars classified,20220419,130967,39627866530383337
Quasars classified,20211130,111576,39628149612349621
Quasars classified,20220131,120943,39627842085982153
Quasars classified,20220104,116684,39627823387777217
Quasars classified,20220106,116977,39627763790909449
Quasars classified,20220306,125219,39627812113484397
Quasars classified,20220228,124359,39627781448928661
Quasars classified,20210504,87249,39627770174638830
Quasars classified,20220103,116560,39627847614076821
Quasars classified,20220429,132410,39627782656885572
Quasars classified,20230606,184112,39633308623048054
Quasars classified,20210416,85073,39627799895476149
Quasars classified,20220225,124034,39627764277445599
Quasars classified,20231122,206178,39627809684981681
Quasars classified,20211127,111109,39633235763793672
Quasars classified,20210503,87116,39627866903680442
Quasars classified,20211028,106457,39627640843275341
Quasars classified,20220331,128235,39627860767412535
Quasars classified,20221020,149328,39633303686351171
Quasars classified,20220510,134160,39633132198035764
Quasars classified,20210615,94683,39633141027046859
Quasars classified,20231203,207860,39633448108821776
Quasars classified,20210611,93370,39627854903772171
Quasars classified,20231111,204396,39627580415936292
Quasars classified,20230829,193295,39627562531425762
Quasars classified,20211022,105685,39633251471460982
Quasars classified,20220510,134160,39633136639805355
Quasars classified,20210409,84118,39633365975957870
Quasars classified,20220202,121149,39627805775891395
Quasars classified,20211103,107261,39627847463078471
Quasars classified,20220406,128911,39627860616413566
Quasars classified,20211028,106456,39627580717930561
Quasars classified,20211101,107002,39628126065527472
Quasars classified,20211022,105685,39633270580710786
Quasars classified,20201214,67782,39627817444447085
Quasars classified,20231220,211334,39633307352172609
Quasars classified,20221225,160034,39627835341539693
Quasars classified,20220204,121375,39627787639719500
Quasars classified,20230112,163103,39627755226144682
Quasars classified,20211114,108775,39627853599345227
Quasars classified,20221130,155844,39633152540413743
Quasars classified,20210406,83718,39627793813735377
Quasars classified,20211108,107960,39628114564746120
Quasars classified,20211002,102710,39627766487847980
Quasars classified,20220406,128921,39627776768082666
Quasars classified,20220605,138280,39627651161260929
Quasars classified,20210409,84087,39627811878602874
Quasars classified,20220105,116857,39633004594725991
Quasars classified,20211127,111113,39633358526874349
Quasars classified,20220203,121255,39627787501306427
Quasars classified,20221214,158197,39633278084318650
Quasars classified,20220331,128239,39627806916739470
Quasars classified,20210530,90403,39627782526863645
Quasars classified,20211001,102616,39627773488138572
Quasars classified,20220120,119536,39627658987834179
Quasars classified,20220208,121841,39627800239412455
Quasars classified,20230207,166624,39633368098276486
Quasars classified,20221220,159301,39632970004301555
Quasars classified,20220126,120324,39627781214045544
Quasars classified,20221027,150427,39627562724365466
Quasars classified,20211113,108656,39627811165569690
Quasars classified,20220225,124035,39627812696491213
Quasars classified,20230923,197803,39627550346970678
Quasars classified,20220104,116695,39627727455650812
Quasars classified,20211129,111447,39628102728419711
Quasars classified,20220211,122179,39627799513798062
Quasars classified,20220205,121479,39627817264087289
Quasars classified,20231108,203990,39627580491435340
Quasars classified,20211201,111738,39627841314230790
Quasars classified,20220202,121139,39627787094458853
Quasars classified,20220501,132767,39627812797155517
Quasars classified,20230601,183240,2305843019825286021
Quasars classified,20210927,101978,39627772485706129
Quasars classified,20220105,116875,39627866190646145
Quasars classified,20220301,124483,39627866735907759
Quasars classified,20231012,200576,2780926941593602
Quasars classified,20240115,219364,39633266742922316
Quasars classified,20230824,192372,39627784703706561
Quasars classified,20211127,111111,39633338612320688
Quasars classified,20220915,142561,39627815112411247
Quasars classified,20220226,124133,39627842123728735
Quasars classified,20220126,120319,39627780912054935
Quasars classified,20220126,120323,39627835517701108
Quasars classified,20220311,125842,39627842622851897
Quasars classified,20220307,125334,39627751455458610
Quasars classified,20210519,89278,39633171288952914
Quasars classified,20220202,121139,39627787094460633
Quasars classified,20221026,150292,39627574262892867
Quasars classified,20220227,124247,2305843037764325868
Quasars classified,20230527,182430,2782201104039938
Quasars classified,20211028,106457,39627640843274202
Quasars classified,20210406,83716,39627859718832970
Quasars classified,20220225,124033,39627776298324745
Quasars classified,20220425,131834,39627855058963775
Quasars classified,20211001,102601,39627784703706652
Quasars classified,20231106,203732,39633383684309844
Quasars classified,20221001,145198,39627760359965627
Quasars classified,20221018,149051,39627802768580976
Quasars classified,20220428,132287,39627764688489729
Quasars classified,20211130,111578,39628138052849990
Quasars classified,20220228,124374,39627782354900476
Quasars classified,20220202,121154,39627745734429222
Quasars classified,20220301,124483,39627860721272430
Quasars classified,20211130,111582,39627580793426544
Quasars classified,20210410,84237,39633322464248147
Quasars classified,20210611,93370,39627879016825790
Quasars classified,20210410,84237,39633318966201713
Quasars classified,20220524,136582,39627867071451505
Quasars classified,20221130,155845,39633174111715579
Quasars classified,20230919,196903,39627681255397870
Quasars classified,20210409,84089,39627829519847920
Quasars classified,20221002,145335,39627550346970182
Quasars classified,20221123,154529,2780765095985154
Quasars classified,20221126,154923,39627538607114702
Quasars classified,20220112,118333,39627823249361159
Quasars classified,20220103,116554,39627805088027658
Quasars classified,20230509,179866,39633040254701920
Quasars classified,20221127,155031,39633135008222689
Quasars classified,20220601,137676,2305843036677997340
Quasars classified,20230107,162344,39627785454489188
Quasars classified,20231203,207862,39633465225775736
Quasars classified,20230429,178205,39633427430903069
Quasars classified,20211027,106335,39627574338391191
Quasars classified,20211028,106446,39627573881210548
Quasars classified,20220211,122193,39627806648310054
Quasars classified,20211202,111893,39633126120489527
Quasars classified,20220131,120932,39627853586762122
Quasars classified,20220130,120827,39627757663028270
Quasars classified,20230429,178224,39633286619728228
Quasars classified,20230429,178208,39633460721091556
Quasars classified,20210406,83735,39627800499457347
Quasars classified,20220408,129194,39627879008437274
Quasars classified,20230507,179578,39633136644001506
Quasars classified,20220124,120045,39627781302126539
Quasars classified,20210926,101884,39627814697181272
Quasars classified,20210615,94686,39633332979368091
Quasars classified,20220131,120943,39627860180209025
Quasars classified,20211005,103143,39627767544808548
Quasars classified,20231231,216586,39633377522877069
Quasars classified,20220419,130967,39627848402604127
Quasars classified,20211028,106457,39627616809910420
Quasars classified,20220207,121719,39627763371476282
Quasars classified,20220524,136582,39627891167725288
Quasars classified,20211007,103338,39627760968142508
Quasars classified,20221214,158196,39633231749842237
Quasars classified,20210930,102502,39627785496429890
Quasars classified,20220212,122306,39627763958678715
Quasars classified,20211008,103438,39627814877531028
Quasars classified,20231109,204115,2780686805106693
Quasars classified,20221214,158196,39633251370798418
Quasars classified,20221017,148936,39627652943841085
Quasars classified,20211024,105891,39627657268167581
Quasars classified,20220202,121154,39627769885234341
Quasars classified,20240216,225738,39633190951847976
Quasars classified,20220515,134907,39627848117391935
Quasars classified,20211202,111893,39633108181452682
Quasars classified,20221020,149326,39633038396624312
Quasars classified,20211212,113579,39627865800573676
Quasars classified,20221002,145335,39627550330194583
Quasars classified,20220407,129092,39627776793248521
Quasars classified,20211029,106608,39627628876925207
Quasars classified,20231019,201694,39089837541908906
Quasars classified,20210615,94686,39633353057501396
Quasars classified,20210613,93590,39633077869218581
Quasars classified,20220301,124487,39627764411665750
Quasars classified,20211127,111110,39633274393330813
Quasars classified,20210618,95201,39633356341643404
Quasars classified,20211130,111575,39628143727739687
Quasars classified,20220227,124241,39627817356363835
Quasars classified,20221018,149051,39627814843975082
Quasars classified,20220130,120833,39627848679427858
Quasars classified,20230401,174414,2781057380253706
Quasars classified,20230917,196671,39628114233397555
Quasars classified,20220525,136705,39627903012440143
Quasars classified,20211027,106339,39627568617360088
Quasars classified,20211008,103447,39627767154741326
Quasars classified,20220301,124483,39627830492924915
Quasars classified,20220120,119552,39633392806921109
Quasars classified,20231228,215795,2780740873879560
Quasars classified,20230429,178209,2782201150177281
Quasars classified,20231107,203852,39628120243834428
Quasars classified,20211001,102603,39627760628400794
Quasars classified,20231014,200906,39633270576516341
Quasars classified,20211127,111111,39633335223324249
Quasars classified,20211215,114222,2349927111852032
Quasars classified,20230503,178897,2305843021251346516
Quasars classified,20221214,158197,39633292877629568
Quasars classified,20211208,112952,39633023964022436
Quasars classified,20220103,116554,39627829255606231
Quasars classified,20220306,125219,39627793989898709
Quasars classified,20220220,123080,39633358493319476
Quasars classified,20221114,153429,39627526758205210
Quasars classified,20221219,159049,39628096931894182
Quasars classified,20230510,179998,39633322690742333
Quasars classified,20230509,179864,2781935273246740
Quasars classified,20211203,112052,39627556697149831
Quasars classified,20211203,112050,39627544621747055
Quasars classified,20210605,91277,39627824725756721
Quasars classified,20220313,126070,2781027072213006
Quasars classified,20220104,116675,39627640843273836
Quasars classified,20240110,218480,39633165580501788
Quasars classified,20220301,124483,39627806337930593
Quasars classified,20211202,111900,2349999224520705
Quasars classified,20210615,94686,39633336406117881
Quasars classified,20211028,106451,39627574241919131
Quasars classified,20211101,107002,39628131908192950
Quasars classified,20220313,126072,39627878924552617
Quasars classified,20221020,149328,39633303690543730
Quasars classified,20220204,121376,39627787694248606
Quasars classified,20220105,116876,39627799828370949
Quasars classified,20210926,101890,39636593107012498
Quasars classified,20211130,111572,39628120172531223
Quasars classified,20211001,102607,39627778970097664
Quasars classified,20210608,92375,39627848956248574
Quasars classified,20230621,186231,39633127773046554
Quasars classified,20221024,150027,39627808984537540
Quasars classified,20221002,145345,39627586652865530
Quasars classified,20210626,96192,39627843080031518
Quasars classified,20211001,102597,39627772418597215
Quasars classified,20210927,101978,39627808732880525
Quasars classified,20220220,123074,39633121716471462
Quasars classified,20231107,203853,39628137910242425
Quasars classified,20221001,145196,39627790558959334
Quasars classified,20220120,119552,39633398712500274
Quasars classified,20230507,179574,39633336171236545
Quasars classified,20231016,201139,39627544512695201
Quasars classified,20211028,106456,39627580717930561
Quasars classified,20210531,90512,39627824654452609
Quasars classified,20210406,83718,39627775694345316
Quasars classified,20220103,116548,39632970004300241
Quasars classified,20220915,142555,39627808766430978
Quasars classified,20211127,111110,39633270601682569
Quasars classified,20220120,119559,39633455578877534
Quasars classified,20210618,95201,39633356341643404
Quasars classified,20211109,108194,39627628960810650
Quasars classified,20231107,203867,39633424335504221
Quasars classified,20231114,204714,39627574002845948
Quasars classified,20220209,121952,39627799962583954
Quasars classified,20221214,158194,39633108194037827
Quasars classified,20211212,113576,39627781037883753
Quasars classified,20211220,114865,39627767108600020
Quasars classified,20240222,226801,2305843042180926284
Quasars classified,20211027,106339,39636394611573476
Quasars classified,20221129,155708,39633028854581398
Quasars classified,20230507,179570,2786509228867588
Quasars classified,20220506,133518,2781026485010434
Quasars classified,20210930,102502,39627809689176488
Quasars classified,20220329,128023,39627849103053621
Quasars classified,20210615,94686,39633336406118547
Quasars classified,20221020,149328,39633314377631960
Quasars classified,20221016,148796,39627797299204823
Quasars classified,20211129,111447,39628108608832044
Quasars classified,20211127,111113,39633361748102338
Quasars classified,20220204,121379,39627793985701839
Quasars classified,20211205,112529,39633130608395019
Quasars classified,20220309,125569,39627812490974903
Quasars classified,20221123,154529,2780765095985154
Quasars classified,20211001,102607,39627754852851890
Quasars classified,20231102,203201,39628137713108496
Quasars classified,20211003,102831,39627815787692512
Quasars classified,20211202,111899,39627793050372101
Quasars classified,20231106,203713,39636358175657829
Quasars classified,20231014,200908,39633207469016372
Quasars classified,20220529,137252,39633059154233703
Quasars classified,20231203,207858,39633450583459685
Quasars classified,20221206,156768,2781971725942791
Quasars classified,20211212,113581,39627853783893692
Quasars classified,20231106,203730,39633374364568976
Quasars classified,20211028,106456,39627586661253603
Quasars classified,20231106,203714,39627550242113441
Quasars classified,20211113,108655,39627835274431448
Quasars classified,20240117,219681,39633195137761999
Quasars classified,20240110,218480,39633165580501788
Quasars classified,20220106,116953,39633080738121890
Quasars classified,20221027,150427,39627580629849691
Quasars classified,20210517,89034,39627776810027140
Quasars classified,20211114,108777,39627757075829948
Quasars classified,20230914,196196,39627791053884764
Quasars classified,20210610,93259,39627848658453746
Quasars classified,20231010,200332,39633178289242532
Quasars classified,20220127,120457,39627751749063805
Quasars classified,20210615,94683,39633141001879869
Quasars classified,20211028,106456,39627616633755588
Quasars classified,20220120,119552,39633404555166015
Quasars classified,20220405,128805,39627897161385041
Quasars classified,20231009,200191,39627791376843655
Quasars classified,20211212,113576,39627774998086558
Quasars classified,20210408,83989,39627770296272554
Quasars classified,20220103,116567,39627811694056259
Quasars classified,20231203,207858,39633435173586290
Quasars classified,20211211,113420,39627768991846868
Quasars classified,20220210,122070,39627739770128723
Quasars classified,20210615,94686,39633353036531483
Quasars classified,20220925,144361,39627568638332148
Quasars classified,20220225,124033,39627776298324745
Quasars classified,20231206,208374,39628143866151872
Quasars classified,20221130,155845,39633161268760130
Quasars classified,20220324,127361,39627848847202270
Quasars classified,20210611,93370,39627848838808209
Quasars classified,20230505,179316,39633416844478857
Quasars classified,20221002,145345,39627562778886211
Quasars classified,20210409,84098,39627800453321339
Quasars classified,20221020,149313,39627538602920601
Quasars classified,20230616,185576,39633030653938234
Quasars classified,20210617,95101,39627645201159382
Quasars classified,20211130,111572,39628137725692781
Quasars classified,20230112,163103,39627773332952406
Quasars classified,20220930,145085,39627809504630276
Quasars classified,20221020,149328,39633328311107648
Quasars classified,20220522,136309,2781026787000335
Quasars classified,20220325,127452,39627829524038873
Quasars classified,20210611,93370,39627885044040647
Quasars classified,20220220,123080,39633358476542050
Quasars classified,20220131,120932,39627823396162018
Quasars classified,20221020,149328,39633307310228642
Quasars classified,20220105,116867,39627835488343156
Quasars classified,20220128,120565,2305843037755938132
Quasars classified,20231212,209316,39633148165750910
Quasars classified,20211008,103447,39627773194535035
Quasars classified,20211001,102602,39627790835780090
Quasars classified,20231213,209552,39628102791334076
Quasars classified,20210605,91271,39627776147326195
Quasars classified,20220529,137249,39633154100695897
Quasars classified,20230824,192358,39627645121466614
Quasars classified,20211008,103442,39627791045498873
Quasars classified,20221126,154929,39627628730124142
Quasars classified,20210604,91175,39627800528814292
Quasars classified,20220103,116571,39627703367767658
Quasars classified,20210406,83735,39627788415667150
Quasars classified,20211201,111726,39627568692859952
Quasars classified,20230807,189139,39633082470371307
Quasars classified,20211212,113581,39627841704301176
Quasars classified,20210615,94686,39633353057501396
Quasars classified,20210602,90763,39627794556128708
Quasars classified,20231122,206190,39633126179209496
Quasars classified,20211031,106879,39627610870777852
Quasars classified,20230917,196673,39628143715160725
Quasars classified,20230128,165082,39633033615117996
Quasars classified,20211002,102720,39627791418790227
Quasars classified,20220326,127561,39627829469513805
Quasars classified,20230515,180897,39633149784753158
Quasars classified,20230202,166022,39633443021128866
Quasars classified,20220228,124367,39627830249656610
Quasars classified,20220525,136708,39627897119441794
Quasars classified,20230917,196674,39628132054993772
Quasars classified,20211029,106607,39627568797712644
Quasars classified,20220225,124031,39627848826227529
Quasars classified,20211202,111893,39633085339273032
Quasars classified,20220306,125219,39627787954293307
Quasars classified,20230806,188995,39633402621595281
Quasars classified,20221123,154529,2780765095985154
Quasars classified,20210409,84118,39633369163629315
Quasars classified,20211002,102721,39627791511065434
Quasars classified,20220925,144361,39627562682419246
Quasars classified,20220228,124356,39627799375381574
Quasars classified,20220220,123074,39633139433210691
Quasars classified,20231211,209115,39628126182969058
Quasars classified,20211127,111112,39633314520237768
Quasars classified,20211207,112797,39627550627994795
Quasars classified,20220925,144361,39627580621458391
Quasars classified,20211103,107261,39627835412845473
Quasars classified,20221123,154515,39627760716488499
Quasars classified,20210507,87602,39627806417619517
Quasars classified,20231014,200906,39633278080125778
Quasars classified,20211005,103135,39627760968141568
Quasars classified,20210517,89033,39627813019456631
Quasars classified,20220302,124586,2305843037848217681
Quasars classified,20231018,201529,39627592608782061
Quasars classified,20230610,184807,39633393717085008
Quasars classified,20220225,124034,39627830736192147
Quasars classified,20220105,116867,39627835513506200
Quasars classified,20220228,124365,39627739552024451
Quasars classified,20221214,158196,39633223742918372
Quasars classified,20211101,107002,39628143627079089
Quasars classified,20220312,125957,39627806623139852
Quasars classified,20231013,200740,39627645293430103
Quasars classified,20221224,159887,39627628721734286
Quasars classified,20221020,149327,39633223700972301
Quasars classified,20220606,138390,39627884922405676
Quasars classified,20220228,124376,39627800553981424
Quasars classified,20221125,154713,39627778600998358
Quasars classified,20230202,166007,39627622816159703
Quasars classified,20211010,103668,39627784670158508
Quasars classified,20230621,186231,39633109846591007
Quasars classified,20220211,122176,39627853628703768
Quasars classified,20211101,107016,39633186703016045
Quasars classified,20221115,153602,39627562783083253
Quasars classified,20211103,107252,39633076086638443
Quasars classified,20211203,112050,39627550556687958
Quasars classified,20221017,148930,39627568730609374
Quasars classified,20231107,203853,39628132029828832
Quasars classified,20210406,83718,39627799853534150
Quasars classified,20211220,114851,39627802680497381
Quasars classified,20210618,95201,39633372330330348
Quasars classified,20231106,203732,39633377548042301
Quasars classified,20221018,149063,39627779288863488
Quasars classified,20210927,101978,39627802667915187
Quasars classified,20211103,107261,39627829347878106
Quasars classified,20231203,207860,39633457990600036
Quasars classified,20220228,124356,39627799375381574
Quasars classified,20221214,158202,39633440424856715
Quasars classified,20231006,199741,39627568210513052
Quasars classified,20231211,209115,39628137922825816
Quasars classified,20220312,125950,39627721583629431
Quasars classified,20211103,107252,39633071430960368
Quasars classified,20230329,173789,39633443046296382
Quasars classified,20220103,116554,39627768845046641
Quasars classified,20221223,159751,39627841385531112
Quasars classified,20230208,166790,39633450948365961
Quasars classified,20230408,175531,39633332765459279
Quasars classified,20240216,225738,39633190951847976
Quasars classified,20211028,106457,39627610803670640
Quasars classified,20220225,124035,39627800604313034
Quasars classified,20221020,149325,39633023947247137
Quasars classified,20230922,197571,39627772666055480
Quasars classified,20220301,124487,39627776512231400
Quasars classified,20211203,112050,39627532697343526
Quasars classified,20211113,108656,39627774939367436
Quasars classified,20220213,122392,39627797542470326
Quasars classified,20211202,111893,39633085339273032
Quasars classified,20220307,125331,39627763358895640
Quasars classified,20220205,121495,39627830270624203
Quasars classified,20211201,111726,39627598623408455
Quasars classified,20220202,121152,39627782031936616
Quasars classified,20221024,150033,39627791406204991
Quasars classified,20220425,131829,39627866782044356
Quasars classified,20220510,134160,39633132198035764
Quasars classified,20221126,154934,39632974991330483
Quasars classified,20220204,121382,39627788168201857
Quasars classified,20231213,209545,39628143564163227
Quasars classified,20221001,145216,39627767519642180
Quasars classified,20230530,182833,39633356022877557
Quasars classified,20231228,215788,39627556244163980
Quasars classified,20210617,95101,39627621151018770
Quasars classified,20220217,122633,39633348691231421
Quasars classified,20231010,200330,39632994796832407
Quasars classified,20230816,191127,39627803125096217
Quasars classified,20221121,154153,39627772703808019
Quasars classified,20220104,116685,39627799299886295
Quasars classified,20231203,207858,39633440399687839
Quasars classified,20221214,158198,39633368089889000
Quasars classified,20231228,215795,39627544714026304
Quasars classified,20221027,150425,39627580441103375
Quasars classified,20210618,95201,39633375455087079
Quasars classified,20211127,111110,39633270601682569
Quasars classified,20211002,102716,39627766945027280
Quasars classified,20220205,121489,39627848029307254
Quasars classified,20231106,203715,39627550372138128
Quasars classified,20220131,120935,39627793339778434
Quasars classified,20221020,149328,39633303686352192
Quasars classified,20221224,159874,39627802906984554
Quasars classified,20211202,111880,39628137679554545
Quasars classified,20240313,230197,39633352835203363
Quasars classified,20210611,93370,39627848843003366
Quasars classified,20231203,207860,39633450629595327
Quasars classified,20221020,149328,39633303686351171
Quasars classified,20220508,133851,39627769818123138
Quasars classified,20211111,108423,39627592805912125
Quasars classified,20211203,112052,39627580583709237
Quasars classified,20220304,124925,39627794551933453
Quasars classified,20221002,145335,39627532475041880
Quasars classified,20211001,102616,39627779523743560
Quasars classified,20220126,120323,39627823446495602
Quasars classified,20220406,128920,39627812872654206
Quasars classified,20211009,103553,39627754857041608
Quasars classified,20220407,129092,39627776793248521
WD+M classified,20231009,200192,39627815598957664
WD+M classified,20221224,159874,39627802940538943
WD+M classified,20240329,233200,2305843039098116307
WD+M classified,20210618,95201,39633375450893312
WD+M classified,20211119,109543,39633005039322480
WD+M classified,20211023,105804,39633292814716265
WD+M classified,20220523,136460,39628082776118144
WD+M classified,20230124,164555,39628098571863775
WD+M classified,20220925,144339,39627645310207159
WD+M classified,20240220,226368,2305843039169418670
WD+M classified,20220605,138280,39627627140485332
WD+M classified,20220403,128555,39627847790231679
WD+M classified,20211022,105686,39633178385713789
WD+M classified,20211218,114604,2305843027937074902
WD+M classified,20211006,103239,39627820682448942
WD+M classified,20220323,127243,39627739648495979
WD+M classified,20221222,159574,39633130549675794
WD+M classified,20211009,103556,39627803355784509
WD+M classified,20220326,127575,39633029869600983
WD+M classified,20211109,108184,39627971685777950
WD+M classified,20210926,101884,39627808686743817
WD+M classified,20221030,150907,39627979826922610
WD+M classified,20230208,166794,39633332622853991
WD+M classified,20220913,142237,39627802433029525
WD+M classified,20210531,90520,39627987586388271
WD+M classified,20220225,124004,39628249277399328
WD+M classified,20220212,122278,39627779494380144
WD+M classified,20230503,178897,2305843021238769970
WD+M classified,20220924,144226,39627941897834150
WD+M classified,20221219,159073,39627986089021996
WD+M classified,20220120,119568,39633450814145168
WD+M classified,20230313,171566,39628051436274180
WD+M classified,20230423,177528,39628405867545543
WD+M classified,20211015,104418,39627954086481736
WD+M classified,20240118,219829,39633000224260439
WD+M classified,20231208,208709,39628300762483118
WD+M classified,20210617,95098,39633312184010430
WD+M classified,20221009,147208,39628197641323154
WD+M classified,20230113,163262,39633000362675282
WD+M classified,20210628,96455,39628216998037317
WD+M classified,20211008,103437,39627784598849713
WD+M classified,20210618,95189,39628390713524388
WD+M classified,20221209,157158,39627890307893672
WD+M classified,20211130,111579,39628126392683836
WD+M classified,20221017,148918,39627796678443863
WD+M classified,20220925,144339,39627645310207159
WD+M classified,20230429,178223,39628423143884279
WD+M classified,20221112,153113,39627766311690698
WD+M classified,20220218,122762,2781963760959492
WD+M classified,20211006,103239,39627820682448942
WD+M classified,20210504,87235,39627769671323328
WD+M classified,20210605,91269,39628099754657500
WD+M classified,20210319,81097,39628262678203444
WD+M classified,20231123,206329,39633199277542445
WD+M classified,20210420,85624,39633404945238567
WD+M classified,20220910,141659,2305843033536464746
WD+M classified,20230112,163103,39627797500527500
WD+M classified,20220131,120955,39627746124502209
WD+M classified,20211116,109103,39628277819641615
WD+M classified,20220211,122188,39627794149282173
WD+M classified,20211021,105527,39628133820792913
WD+M classified,20211015,104418,39627954086481736
WD+M classified,20210628,96455,39628216998037317
WD+M classified,20230120,164021,39627913871494852
WD+M classified,20230925,198068,39627941696506442
WD+M classified,20240108,218111,39632975096186324
WD+M classified,20211014,104275,39627953683826115
WD+M classified,20211001,102607,39627797127238025
WD+M classified,20231119,205792,39627883815110441
WD+M classified,20220523,136460,39628082776118144
WD+M classified,20221124,154658,39627953704799598
WD+M classified,20220307,125319,39627871500634127
WD+M classified,20230119,163825,39627785446102640
WD+M classified,20210930,102503,39627785634842406
WD+M classified,20230826,192792,39627615442569249
WD+M classified,20230502,178736,2305843015123477051
WD+M classified,20221207,156896,39633148555824166
WD+M classified,20230429,178223,39628406945483400
WD+M classified,20211002,102707,39627820644702507
WD+M classified,20230207,166629,39633361840374948
WD+M classified,20231020,201851,39628333859733979
WD+M classified,20210503,87102,39627841607829352
WD+M classified,20211130,111579,39628126392683836
WD+M classified,20240116,219504,39628300603100140
WD+M classified,20220208,121829,39627902005805112
WD+M classified,20230502,178740,2305843015496768713
WD+M classified,20220605,138280,39627627140485332
WD+M classified,20220204,121353,39627671046458713
WD+M classified,20210705,97538,39628029193879735
WD+M classified,20230328,173660,39628016405451778
WD+M classified,20220120,119576,39632976350284447
WD+M classified,20230107,162368,39633044117653389
WD+M classified,20210321,81367,39627757113576754
WD+M classified,20220102,116417,39627778802327191
WD+M classified,20231216,210116,39633139391267454
WD+M classified,20220317,126567,39633191279003733
WD+M classified,20220318,126731,39633216415467643
WD+M classified,20210326,82358,39633314859976930
WD+M classified,20220913,142237,39627802433029525
WD+M classified,20240119,220161,2305843014678877482
WD+M classified,20220210,122055,39627823333245632
WD+M classified,20240216,225740,39633139533876444
WD+M classified,20220206,121609,2305843037483304756
WD+M classified,20230119,163847,39628057840976089
WD+M classified,20231012,200584,39628149415216575
WD+M classified,20240203,223274,39628175528955530
WD+M classified,20220430,132525,39627824318911343
WD+M classified,20211008,103438,39627778630355974
WD+M classified,20220508,133869,39633011142035140
WD+M classified,20240316,230773,39628384061361730
WD+M classified,20211008,103431,39627784254915331
WD+M classified,20220219,122899,39633166574552363
WD+M classified,20220221,123257,39628485622235524
WD+M classified,20230505,179310,39633252566172042
WD+M classified,20220202,121150,39627763686050606
WD+M classified,20240316,230768,39632940203770769
WD+M classified,20220508,133853,39627854492732198
WD+M classified,20220131,120955,39627746124502209
WD+M classified,20240309,229537,39628272505458806
WD+M classified,20220307,125348,39627873186743594
WD+M classified,20230111,162964,39627767326708993
WD+M classified,20221030,150907,39627979826922610
WD+M classified,20210222,77577,39627992170762093
WD+M classified,20220218,122779,39633158026560337
WD+M classified,20220319,126878,2305843039198777266
WD+M classified,20230402,174554,39628058637893704
WD+M classified,20211005,103134,39627778965900886
WD+M classified,20240130,222496,2305843021142299820
WD+M classified,20230502,178759,2305843019565246893
WD+M classified,20230420,177147,39628454915735835
WD+M classified,20210522,89781,39632941491424194
WD+M classified,20220910,141659,2305843033536464746
WD+M classified,20211204,112307,39628326800721725
WD+M classified,20210409,84087,39627793755016046
WD+M classified,20220221,123255,39628416479138370
WD+M classified,20230112,163124,2305843013722577479
WD+M classified,20211218,114603,2305843027886736161
WD+M classified,20210519,89265,39632991311365239
WD+M classified,20220211,122187,39627806082073386
WD+M classified,20230502,178740,2305843015496768713
WD+M classified,20220123,119885,39627756648008783
WD+M classified,20221115,153590,2305843028159366919
WD+M classified,20210606,91390,39628262845972823
WD+M classified,20220120,119560,39633407650565232
WD+M classified,20210415,84944,2305843019531683242
WD+M classified,20230207,166644,39633458284202739
WD+M classified,20240130,222464,39628091026312045
WD+M classified,20211009,103559,39627791393628300
WD+M classified,20220516,135118,39628497265624997
WD+M classified,20231121,206010,39627791603336130
WD+M classified,20230507,179566,39628040937931258
WD+M classified,20220924,144226,39627941897834150
WD+M classified,20221030,150886,39627814906893035
WD+M classified,20211218,114603,2305843027886736161
WD+M classified,20211006,103248,39627803078954201
WD+M classified,20211125,110853,2305843028163561960
WD+M classified,20211114,108768,39628191886742206
WD+M classified,20220416,130583,39632961716359893
WD+M classified,20210629,96683,39633336385146884
WD+M classified,20211005,103134,39627778965900886
WD+M classified,20211013,104106,39628137218179632
WD+M classified,20211220,114874,39627755721069298
WD+M classified,20230228,169285,39628087054305810
WD+M classified,20230601,183245,39633384690944875
WD+M classified,20231014,200908,39633207452241634
WD+M classified,20230501,178611,2305843019435214174
WD+M classified,20221205,156631,39627532424708626
WD+M classified,20230408,175531,39633332744489418
WD+M classified,20231109,204148,39628209502816742
WD+M classified,20220516,135098,39627866278724501
WD+M classified,20211022,105686,39633178385713789
WD+M classified,20211031,106892,39633152758515619
WD+M classified,20220218,122766,39633263320369627
WD+M classified,20220607,138509,2305843020886443718
WD+M classified,20220322,127133,39627812071540895
WD+M classified,20220313,126066,2305843036707363556
WD+M classified,20220510,134154,39627885354422152
WD+M classified,20221009,147186,39628096021727816
WD+M classified,20230504,179131,2305843019502333738
WD+M classified,20230507,179549,2305843037965652780
WD+M classified,20220607,138517,2781678883831808
WD+M classified,20221219,159073,39627986089021996
WD+M classified,20231120,205927,39628400029074124
WD+M classified,20230419,176994,39628063889165240
WD+M classified,20211015,104400,39628387244838193
WD+M classified,20211206,112655,2305843027907713916
WD+M classified,20230503,178897,2305843021238769970
WD+M classified,20230327,173497,39628278117436220
WD+M classified,20240306,229020,39632975553367985
WD+M classified,20210522,89778,39633095866975564
WD+M classified,20231009,200192,39627815598957664
WD+M classified,20210629,96686,39633430597601635
WD+M classified,20221108,152374,2305843028163560691
WD+M classified,20230310,171012,39632966065851847
WD+M classified,20211215,114210,39628388872227036
WD+M classified,20230417,176730,2305843037915328910
WD+M classified,20211008,103440,39627790844174366
WD+M classified,20211016,104557,39628505889113422
WD+M classified,20211009,103557,39627767175709523
WD+M classified,20220121,119691,39633390038682163
WD+M classified,20210930,102503,39627761437901226
WD+M classified,20211001,102616,39627761404351185
WD+M classified,20210605,91270,39628010885742960
WD+M classified,20220323,127243,39627739648495979
WD+M classified,20220107,117293,39633085817424135
WD+M classified,20230113,163262,39633000362675282
WD+M classified,20240407,234875,39632965398954155
WD+M classified,20211009,103557,39627767175709523
WD+M classified,20230410,175796,39632981811269916
WD+M classified,20220516,135122,39628444799075489
WD+M classified,20220318,126726,39633240155227576
WD+M classified,20220426,131952,2305843021733701384
WD+M classified,20220510,134148,39627812633575553
WD+M classified,20221202,156203,39628226917566924
WD+M classified,20211031,106892,39633152758515619
WD+M classified,20230402,174554,39628058637893704
WD+M classified,20230529,182699,39633059045181884
WD+M classified,20220923,144091,39627803544524989
WD+M classified,20231028,202421,39627561919058152
WD+M classified,20220607,138509,2305843020886443718
WD+M classified,20230915,196331,39627568600583848
WD+M classified,20230404,174950,2305843015018615526
WD+M classified,20230208,166794,39633332622853991
WD+M classified,20240130,222473,39628479976702891
WD+M classified,20210629,96686,39633430597601635
WD+M classified,20240329,233206,39633162061480426
WD+M classified,20230507,179564,39628028988359653
WD+M classified,20231111,204415,39628209590894949
WD+M classified,20210321,81367,39627757113576754
WD+M classified,20231209,208841,2305843038749982999
WD+M classified,20230419,177011,39627963255229887
WD+M classified,20231121,206008,39627773391674094
WD+M classified,20221030,150907,39627979826922610
WD+M classified,20230413,176211,39633005303563097
WD+M classified,20221001,145216,39627767515452451
WD+M classified,20220210,122055,39627823333245632
WD+M classified,20220910,141657,2305843033549048534
WD+M classified,20231122,206190,39633094600296554
WD+M classified,20230209,166927,39633224434976266
WD+M classified,20210930,102503,39627785634842406
WD+M classified,20220307,125319,39627871500634127
WD+M classified,20240218,226029,39628405695580425
WD+M classified,20211103,107255,39628421512302198
WD+M classified,20220416,130583,39632961716359893
WD+M classified,20231101,203058,2305843028960489130
WD+M classified,20221030,150907,39627979826922610
WD+M classified,20211029,106590,39627543925491583
WD+M classified,20220927,144625,39627803099924160
WD+M classified,20240106,217775,39628157191456114
WD+M classified,20211024,105914,39628530182522313
WD+M classified,20220225,124004,39628249277399328
WD+M classified,20231205,208232,39633278373727068
WD+M classified,20221209,157157,39627902295215366
WD+M classified,20220927,144625,39627803099924160
WD+M classified,20230429,178211,39628384828917494
WD+M classified,20220202,121150,39627763686050606
WD+M classified,20220124,120052,39632995761524150
WD+M classified,20210519,89267,39633015722213864
WD+M classified,20210926,101884,39627808686743817
WD+M classified,20210328,82608,39628021581220270
WD+M classified,20240116,219504,39628300603100140
WD+M classified,20231009,200173,39627778122848632
WD+M classified,20221017,148932,39627761437902738
WD+M classified,20220516,135098,39627866278724501
WD+M classified,20221114,153433,39627779339192514
WD+M classified,20221020,149318,39627809517213122
WD+M classified,20230327,173497,39628278117436220
WD+M classified,20220322,127133,39627812071540895
WD+M classified,20211021,105526,39628203551098137
WD+M classified,20211103,107261,39627829373042960
WD+M classified,20211002,102707,39627820644702507
WD+M classified,20230407,175400,39628502558834913
WD+M classified,20230410,175797,39633059150038078
WD+M classified,20220607,138517,2781678883831808
WD+M classified,20221219,159073,39627986089021996
WD+M classified,20221226,160180,39627991839412393
WD+M classified,20220123,119896,39632955701723204
WD+M classified,20220210,122055,39627823333245632
WD+M classified,20211031,106892,39633170001297579
WD+M classified,20220221,123261,39628496212854034
WD+M classified,20210618,95201,39633375450893312
WD+M classified,20230529,182689,39633368849057244
WD+M classified,20230429,178223,39628423143884279
WD+M classified,20231125,206841,39628168839040450
WD+M classified,20220406,128897,39627943953040536
WD+M classified,20230418,176858,39628383977476050
WD+M classified,20230423,177528,39628454123015906
WD+M classified,20211201,111697,39628131333571806
WD+M classified,20210420,85624,39633404945238567
WD+M classified,20230507,179549,2305843037965652780
WD+M classified,20221116,153717,39627567715584373
WD+M classified,20220315,126285,39633440668124342
WD+M classified,20230529,182701,39633044943929878
WD+M classified,20231105,203576,39628119673409464
WD+M classified,20230826,192792,39627615442569249
WD+M classified,20211001,102586,39627795998967766
WD+M classified,20240203,223274,39628175528955530
WD+M classified,20220317,126567,39633191279003733
WD+M classified,20221114,153433,39627779339192514
WD+M classified,20221116,153718,2780740085350403
WD+M classified,20230505,179318,39633399677190700
WD+M classified,20220523,136460,39628082776118144
WD+M classified,20221110,152871,39628295016286575
WD+M classified,20230501,178611,2305843019435214174
WD+M classified,20240130,222477,39628266780232069
WD+M classified,20220913,142237,39627802433029525
WD+M classified,20210629,96683,39633336385146884
WD+M classified,20231012,200584,39628149415216575
WD+M classified,20211031,106892,39633170001297579
WD+M classified,20211003,102819,39627784498193252
WD+M classified,20221218,158921,39628209280517719
WD+M classified,20220516,135123,39628385508396392
WD+M classified,20220427,132133,39628527179400695
WD+M classified,20210628,96455,39628216998037317
WD+M classified,20211103,107255,39628421512302198
WD+M classified,20211101,107021,39628339526242681
WD+M classified,20211128,111292,39633187067923679
WD+M classified,20240219,226187,39633081409211412
WD+M classified,20230829,193292,2305843047792907708
WD+M classified,20211208,112955,39633033845804297
WD+M classified,20220916,142682,39627796271600230
WD+M classified,20230225,168930,39633043178129678
WD+M classified,20231220,211316,39628084189595095
WD+M classified,20220125,120179,39627652969007083
WD+M classified,20230402,174550,39632956234402776
WD+M classified,20221028,150529,39627820606951814
WD+M classified,20231211,209138,2305843014330753477
WD+M classified,20220218,122762,2781963760959492
WD+M classified,20240214,225436,39633174069772938
WD+M classified,20220318,126737,2305843020311831292
WD+M classified,20221116,153718,2780740085350403
WD+M classified,20230119,163825,39627785446102640
WD+M classified,20231120,205927,39628400029074124
WD+M classified,20220401,128325,39627913795998792
WD+M classified,20220120,119568,39633450814145168
WD+M classified,20231205,208232,39633278373727068
WD+M classified,20221009,147182,39627814491654864
WD+M classified,20211205,112539,39628039805470390
WD+M classified,20221115,153562,39627784263310334
WD+M classified,20211006,103239,39627820682448942
WD+M classified,20221129,155724,39627968326144916
WD+M classified,20220416,130583,39632961716359893
WD+M classified,20210615,94674,39627836872459469
WD+M classified,20211009,103555,39627791200688818
WD+M classified,20220426,131952,2305843021733701384
WD+M classified,20240108,218111,39632975096186324
WD+M classified,20231216,210116,39633139391267454
WD+M classified,20220607,138517,2781678883831808
WD+M classified,20210926,101882,39627784368163800
WD+M classified,20211102,107123,39628404001082148
WD+M classified,20220916,142683,39627808456050817
WD+M classified,20240407,234875,39632965398954155
WD+M classified,20210605,91270,39628010885742960
WD+M classified,20230529,182701,39633044943929878
WD+M classified,20211103,107261,39627829373042960
WD+M classified,20240126,221850,39633418924851568
WD+M classified,20220218,122749,39628283351927749
WD+M classified,20221123,154525,39627785509012927
WD+M classified,20220510,134154,39627885354422152
WD+M classified,20230408,175509,39628278348120211
WD+M classified,20230319,172494,39633301001995872
WD+M classified,20220217,122651,2305843020869666536
WD+M classified,20221115,153590,2305843028159366919
WD+M classified,20211009,103556,39627803355784509
WD+M classified,20211024,105914,39628530182522313
WD+M classified,20220120,119559,39633458015766456
WD+M classified,20221218,158921,39628209280517719
WD+M classified,20230318,172282,39628069236904126
WD+M classified,20210923,101424,39627772313735726
WD+M classified,20231214,209771,39627579887455093
WD+M classified,20220318,126739,2305843018738964541
WD+M classified,20210609,93062,39628111616151487
WD+M classified,20221030,150886,39627814906893035
WD+M classified,20221206,156768,39633174178825240
WD+M classified,20231215,209963,2305843028113228724
WD+M classified,20230411,175939,39628262883725352
WD+M classified,20221009,147182,39627814491654864
WD+M classified,20210106,71124,39633126581865438
WD+M classified,20210402,83161,39633307683521297
WD+M classified,20220206,121609,2305843037483304756
WD+M classified,20220427,132132,39632940476399719
WD+M classified,20210519,89267,39633015722213864
WD+M classified,20210618,95201,39633375450893312
WD+M classified,20211010,103681,39627773404253355
WD+M classified,20231016,201145,39627767255405142
WD+M classified,20221218,158920,39628339421384126
WD+M classified,20231028,202421,39627561919058152
WD+M classified,20211031,106892,39633152758515619
WD+M classified,20231120,205927,39628400029074124
WD+M classified,20230112,163124,2305843013722577479
WD+M classified,20231120,205927,39628400029074124
WD+M classified,20210627,96361,39628094604055257
WD+M classified,20211024,105891,39627645213742814
WD+M classified,20230128,165116,2305843018793486817
WD+M classified,20211111,108415,39628120172531466
WD+M classified,20211015,104410,39628108512363882
WD+M classified,20220516,135123,39628385508396392
WD+M classified,20220606,138388,39627969131447620
WD+M classified,20231028,202456,39628086790064671
WD+M classified,20240112,218936,39628249688441270
WD+M classified,20220120,119560,39633407650565232
WD+M classified,20221030,150886,39627814906893035
WD+M classified,20220124,120052,39632995761524150
WD+M classified,20230402,174563,39628141521540579
WD+M classified,20220522,136309,39627884561698984
WD+M classified,20230407,175394,39633252507452146
WD+M classified,20211128,111294,39633267036521289
WD+M classified,20230822,192111,2305843027798657151
WD+M classified,20211009,103556,39627803355784509
WD+M classified,20240321,231542,39628357473667753
WD+M classified,20230531,182969,2305843019544274482
WD+M classified,20230511,180159,2305843038758372841
WD+M classified,20231207,208563,39633108143704608
WD+M classified,20210629,96682,39633411257663668
WD+M classified,20230207,166644,39633458284202739
WD+M classified,20211009,103556,39627803355784509
WD+M classified,20230310,170994,39627967835410582
WD+M classified,20220426,131973,39628528295086114
WD+M classified,20220225,124023,39627757503647572
WD+M classified,20221017,148932,39627761437902738
WD+M classified,20230604,183760,2305843043212742293
WD+M classified,20211009,103555,39627791200688818
WD+M classified,20210628,96455,39628216998037317
WD+M classified,20221222,159597,39627926559264106
WD+M classified,20211003,102819,39627784498193252
WD+M classified,20220403,128560,39627799673176792
WD+M classified,20220423,131578,39627830367097538
WD+M classified,20230530,182844,39633308627239804
WD+M classified,20230507,179549,2305843037965652780
WD+M classified,20220130,120802,39627803364171047
WD+M classified,20211019,105196,39627808409912341
WD+M classified,20210628,96454,39628385349013898
WD+M classified,20240316,230773,39628384061361730
WD+M classified,20210420,85624,39633404945238567
WD+M classified,20210606,91385,39628318911234268
WD+M classified,20230604,183760,2305843043212742293
WD+M classified,20220120,119576,39632976350284447
WD+M classified,20231101,203058,2305843028960489130
WD+M classified,20230407,175400,39628502558834913
WD+M classified,20230129,165467,39633139772950653
WD+M classified,20240130,222477,39628266780232069
WD+M classified,20211010,103681,39627773404253355
WD+M classified,20221124,154658,39627953704799598
WD+M classified,20220508,133869,39633011142035140
WD+M classified,20210927,101979,39627766450096859
WD+M classified,20211102,107123,39628404001082148
WD+M classified,20230406,175254,39628471235777090
WD+M classified,20210627,96361,39628094604055257
WD+M classified,20220125,120179,39627652969007083
WD+M classified,20220202,121146,39627757394597005
WD+M classified,20230402,174563,39628141521540579
WD+M classified,20211216,114349,39627925561018775
WD+M classified,20220502,132879,39627847962200932
WD+M classified,20220125,120199,39627890387583405
WD+M classified,20211119,109543,39633005039322480
WD+M classified,20231109,204148,39628209502816742
WD+M classified,20231016,201145,39627767255405142
WD+M classified,20210606,91373,39628146714088391
WD+M classified,20231028,202421,39627561919058152
WD+M classified,20220121,119691,39633390038682163
WD+M classified,20220217,122652,2305843020861277680
WD+M classified,20210519,89267,39633015722213864
WD+M classified,20240128,222134,2305843014263645816
WD+M classified,20211031,106892,39633170001297579
WD+M classified,20230812,190232,39627790819008239
WD+M classified,20231216,210128,39628099138095484
WD+M classified,20220406,128897,39627943953040536
WD+M classified,20240128,222134,2305843014263645816
WD+M classified,20221228,160935,2305843037638492880
WD+M classified,20210606,91385,39628318911234268
WD+M classified,20211101,107021,39628339526242681
WD+M classified,20220121,119701,2305843020957748856
WD+M classified,20211204,112307,39628326800721725
WD+M classified,20220923,144091,39627785425132532
WD+M classified,20210930,102503,39627761437901226
WD+M classified,20210617,95098,39633312184010430
WD+M classified,20210428,86514,39633132126732429
WD+M classified,20221202,156199,39628015658860676
WD+M classified,20220304,124923,39627830601976859
WD+M classified,20240329,233202,2305843020110499583
WD+M classified,20210222,77577,39627992170762093
WD+M classified,20220202,121146,39627757394597005
WD+M classified,20230417,176730,2305843037915328910
WD+M classified,20210610,93264,39627728084797093
WD+M classified,20220326,127575,39633029869600983
WD+M classified,20221220,159312,39628203844698875
WD+M classified,20211117,109243,39628344886562478
WD+M classified,20220516,135098,39627866278724501
WD+M classified,20211116,109110,39627829477900347
WD+M classified,20221221,159442,39627949770540152
WD+M classified,20240304,228650,39628448343265174
WD+M classified,20240130,222496,2305843021142299820
WD+M classified,20220605,138280,39627627140485332
WD+M classified,20210522,89781,39632946541365086
WD+M classified,20211003,102825,39627778831682148
WD+M classified,20211127,111111,39633341992931221
WD+M classified,20240130,222496,2305843021142299820
WD+M classified,20211023,105804,39633292814716265
WD+M classified,20220330,128128,39627812675519490
WD+M classified,20230928,198513,39633247415568354
WD+M classified,20220120,119559,39633458015766456
WD+M classified,20220605,138257,2305843036518619048
WD+M classified,20211015,104410,39628108512363882
WD+M classified,20221129,155724,39627968326144916
WD+M classified,20210927,101979,39627814793644391
WD+M classified,20221009,147182,39627814491654864
WD+M classified,20231207,208558,39628321339740622
WD+M classified,20220522,136327,39632936424703619
WD+M classified,20230524,182022,39628016472560857
WD+M classified,20211215,114210,39628426746796247
WD+M classified,20230923,197812,39627755230334559
WD+M classified,20230119,163825,39627785446102640
WD+M classified,20210618,95192,39627800969217220
WD+M classified,20230303,169609,39628093891023943
WD+M classified,20230613,185200,39628256986530165
WD+M classified,20230226,169053,39627938500450299
WD+M classified,20230812,190232,39627790819008239
WD+M classified,20240108,218111,39632975096186324
WD+M classified,20210611,93377,39628401673246372
WD+M classified,20211218,114604,2305843027937074902
WD+M classified,20240227,227812,39628192205508878
WD+M classified,20220516,135098,39627866278724501
WD+M classified,20220607,138517,2781678883831808
WD+M classified,20220218,122757,39633071766507115
WD+M classified,20240329,233205,2305843014662101451
WD+M classified,20230531,182969,2305843019544274482
WD+M classified,20230502,178744,2305843015102500611
WD+M classified,20211021,105527,39628133820792913
WD+M classified,20221207,156900,39633108739293483
WD+M classified,20211103,107261,39627829373042960
WD+M classified,20220607,138517,2781678883831808
WD+M classified,20231014,200883,39628066422524744
WD+M classified,20220317,126565,39633094856147312
WD+M classified,20240107,217986,39628221150400854
WD+M classified,20231109,204148,39628209502816742
WD+M classified,20211003,102825,39627772812853749
WD+M classified,20230211,167263,39628283460980356
WD+M classified,20240327,232701,39628198601822476
WD+M classified,20240318,231092,39628475430081135
WD+M classified,20220607,138515,2781886740955147
WD+M classified,20230502,178759,2305843019565246893
WD+M classified,20220206,121609,2305843037483304756
WD+M classified,20230208,166794,39633332622853991
WD+M classified,20210618,95192,39627800969217220
WD+M classified,20220318,126723,39633067291182635
WD+M classified,20220419,130979,39628330168749343
WD+M classified,20231228,215823,39628496485486392
WD+M classified,20220401,128335,39633067509286013
WD+M classified,20230225,168936,39633085616097175
WD+M classified,20220528,137121,39632956834186519
WD+M classified,20220511,134275,39633467750747725
WD+M classified,20231002,199143,39627814856563973
WD+M classified,20230409,175638,39628345394072015
WD+M classified,20220516,135098,39627866278724501
WD+M classified,20230124,164555,39628098571863775
WD+M classified,20221030,150907,39627979826922610
WD+M classified,20221123,154525,39627803607437724
WD+M classified,20211109,108184,39627971685777950
WD+M classified,20231017,201420,39628232303055882
WD+M classified,20210927,101979,39627766450096859
WD+M classified,20220125,120179,39627652969007083
WD+M classified,20221116,153718,2780740085350403
WD+M classified,20211128,111290,39633048261624477
WD+M classified,20231002,199143,39627814856563973
WD+M classified,20220330,128128,39627812675519490
WD+M classified,20230528,182551,39633455830534719
WD+M classified,20220212,122278,39627779494380144
WD+M classified,20211008,103437,39627784598849713
WD+M classified,20220122,119784,39628139554409417
WD+M classified,20210409,84087,39627793755016046
WD+M classified,20221017,148932,39627761437902738
WD+M classified,20231014,200908,39633207452241634
WD+M classified,20221124,154658,39627953704799598
WD+M classified,20220327,127679,39633053269625789
WD+M classified,20230410,175796,39632981811269916
WD+M classified,20220307,125348,39627873186743594
WD+M classified,20211118,109375,39633117203401797
WD+M classified,20230501,178611,2305843019435214174
WD+M classified,20231125,206841,39628168839040450
WD+M classified,20211009,103555,39627791200688818
WD+M classified,20230604,183760,2305843043212742293
WD+M classified,20211010,103681,39627773404253355
WD+M classified,20210415,84944,2305843019531683242
WD+M classified,20211003,102825,39627772812853749
WD+M classified,20220221,123282,39632971052877762
WD+M classified,20220323,127243,39627739648495979
WD+M classified,20220218,122779,39633158026560337
WD+M classified,20210610,93264,39627728084797093
WD+M classified,20230501,178611,2305843019435214174
WD+M classified,20230120,164021,39627913871494852
WD+M classified,20211013,104106,39628137218179632
WD+M classified,20231105,203576,39628119673409464
WD+M classified,20220416,130570,39633053445783601
WD+M classified,20221028,150529,39627820606951814
WD+M classified,20231220,211332,39632994893301687
WD+M classified,20211119,109539,39633099369220174
WD+M classified,20220221,123282,39632971052877762
WD+M classified,20230826,192792,39627615442569249
WD+M classified,20230120,164050,39627938689188683
WD+M classified,20240116,219504,39628300603100140
WD+M classified,20231006,199745,39627791339099397
WD+M classified,20240113,219070,39628345352129081
WD+M classified,20230328,173660,39628016405451778
WD+M classified,20221205,156631,39627532424708626
WD+M classified,20220318,126726,39633240155227576
WD+M classified,20230202,166030,39628157992572103
WD+M classified,20220210,122055,39627823333245632
WD+M classified,20220221,123281,39628522423060704
WD+M classified,20210513,88269,39627739975652015
WD+M classified,20230507,179581,39627627220178709
WD+M classified,20230529,182689,39633368849057244
WD+M classified,20210620,95398,39633109628486026
WD+M classified,20230429,178223,39628423143884279
WD+M classified,20221017,148915,39627796531642926
WD+M classified,20211009,103552,39627809114557023
WD+M classified,20211116,109110,39627829477900347
WD+M classified,20240128,222145,39633228264375283
WD+M classified,20211215,114210,39628426746796247
WD+M classified,20231111,204415,39628209590894949
WD+M classified,20220925,144339,39627645310207159
WD+M classified,20230226,169043,39628009803612960
WD+M classified,20210926,101882,39627784368163800
WD+M classified,20221219,159073,39627986089021996
WD+M classified,20220218,122762,2781963760959492
WD+M classified,20211019,105196,39627808409912341
WD+M classified,20221206,156743,39627766462681067
WD+M classified,20220203,121240,39627755389715233
WD+M classified,20210106,71124,39633126581865438
WD+M classified,20211003,102825,39627778831682148
WD+M classified,20220401,128325,39627913795998792
WD+M classified,20220419,130979,39628330168749343
WD+M classified,20220924,144226,39627941897834150
WD+M classified,20231216,210128,39628099138095484
WD+M classified,20220208,121829,39627902005805112
WD+M classified,20211015,104418,39627954086481736
WD+M classified,20220612,139471,39628428617451978
WD+M classified,20231020,201856,39632960118329630
WD+M classified,20221206,156743,39627766462681067
WD+M classified,20221011,147638,39627790735118080
WD+M classified,20211105,107547,39627628944035044
WD+M classified,20240112,218936,39628249688441270
WD+M classified,20221125,154728,39632934671487829
WD+M classified,20211001,102606,39627803112512740
WD+M classified,20220217,122652,2305843020861277680
WD+M classified,20231216,210116,39633139391267454
WD+M classified,20221205,156641,39633239538667201
WD+M classified,20211006,103246,39627784863096346
WD+M classified,20211015,104418,39627954086481736
WD+M classified,20220913,142237,39627802433029525
WD+M classified,20210609,93087,39628036592639148
WD+M classified,20211008,103431,39627784254915331
WD+M classified,20210615,94674,39627836872459469
WD+M classified,20230208,166794,39633332622853991
WD+M classified,20220220,123079,39633364860274416
WD+M classified,20240316,230768,39632940203770769
WD+M classified,20220120,119572,39633208416929267
WD+M classified,20230502,178759,2305843019565246893
WD+M classified,20210222,77577,39627992170762093
WD+M classified,20220910,141657,2305843033549048534
WD+M classified,20221017,148932,39627755423268999
WD+M classified,20220601,137690,39627969529905935
WD+M classified,20220315,126288,39633300792279512
WD+M classified,20230505,179318,39633399677190700
WD+M classified,20220107,117293,39633085817424135
WD+M classified,20210612,93470,39628040740801737
WD+M classified,20231029,202663,39633182550658395
WD+M classified,20220113,118497,39627773001597310
WD+M classified,20220122,119784,39628139554409417
WD+M classified,20230410,175797,39633059150038078
WD+M classified,20211102,107129,39633135079524327
WD+M classified,20240304,228650,39628448343265174
WD+M classified,20230404,174962,2305843021612060787
WD+M classified,20231209,208841,2305843038024374896
WD+M classified,20230417,176730,2305843037915328910
WD+M classified,20220120,119576,39632976350284447
WD+M classified,20220327,127679,39633053269625789
WD+M classified,20220120,119559,39633458015766456
WD+M classified,20211006,103239,39627820682448942
WD+M classified,20211001,102616,39627761404351185
WD+M classified,20220315,126288,39633300792279512
WD+M classified,20220120,119560,39633407650565232
WD+M classified,20230326,173384,2781147213856778
WD+M classified,20240130,222473,39628479976702891
WD+M classified,20231020,201851,39628333859733979
WD+M classified,20220307,125348,39627873186743594
WD+M classified,20220102,116417,39627778802327191
WD+M classified,20211204,112307,39628326800721725
WD+M classified,20230411,175939,39628262883725352
WD+M classified,20230303,169609,39628093891023943
WD+M classified,20211007,103332,39627790454099529
WD+M classified,20231122,206190,39633094600296554
WD+M classified,20230926,198207,2780770951233537
WD+M classified,20230613,185200,39628256986530165
WD+M classified,20211219,114745,39627809462688233
WD+M classified,20231016,201145,39627767255405142
WD+M classified,20230211,167263,39628283460980356
WD+M classified,20210328,82608,39628021581220270
WD+M classified,20221011,147638,39627790735118080
WD+M classified,20220202,121146,39627757394597005
WD+M classified,20230411,175939,39628262883725352
WD+M classified,20221209,157152,39628010093019727
WD+M classified,20211102,107129,39633135079524327
WD+M classified,20221222,159597,39627926559264106
WD+M classified,20230208,166777,39633152825625997
WD+M classified,20220402,128462,39632961452115927
WD+M classified,20231020,201851,39628333859733979
Galaxy classified,20210609,93068,39627782614943189
Galaxy classified,20220227,124241,39627793218143099
Galaxy classified,20230601,183243,39633390722351964
Galaxy classified,20220114,118790,39627763388253151
Galaxy classified,20221024,150027,2851331987472384
Galaxy classified,20211219,114744,39627797286622911
Galaxy classified,20211007,103332,39627760234144770
Galaxy classified,20211019,105196,39627784271700173
Galaxy classified,20220329,128003,39627817817738895
Galaxy classified,20220418,130781,39627703271293734
Galaxy classified,20221013,148125,2305843027731552426
Galaxy classified,20220923,144076,39636568624860913
Galaxy classified,20230601,183244,39633312142068293
Galaxy classified,20221018,149058,39627785039255940
Galaxy classified,20210928,102099,39627772951266599
Galaxy classified,20220113,118497,39627754865434109
Galaxy classified,20230601,183245,39633387748590630
Galaxy classified,20231010,200315,39627802936345077
Galaxy classified,20230602,183385,39633433214848479
Galaxy classified,20220125,120195,39627811715026124
Galaxy classified,20221001,145204,2851295773851648
Galaxy classified,20220212,122297,39627811773748301
Galaxy classified,20220206,121610,39627811949907660
Galaxy classified,20210115,72530,39627781721558728
Galaxy classified,20210413,84634,39627793788569184
Galaxy classified,20220125,120177,39627809521410543
Galaxy classified,20210927,101995,39627773261647360
Galaxy classified,20210130,73722,39627779309835065
Galaxy classified,20220125,120194,39627775383963998
Galaxy classified,20220407,129074,39627805947857287
Galaxy classified,20210517,89015,39627733491254720
Galaxy classified,20211218,114604,2305843027848993418
Galaxy classified,20221110,152840,39627790751893302
Galaxy classified,20230602,183385,39633422410317897
Galaxy classified,20221123,154525,39627809626262963
Galaxy classified,20220202,121150,39627793910205610
Galaxy classified,20211206,112656,2305843027895129256
Galaxy classified,20220508,133851,39627775853726024
Galaxy classified,20220923,144091,39627767318319376
Galaxy classified,20210628,96449,39627770577291534
Galaxy classified,20210618,95192,39627794942004417
Galaxy classified,20211016,104552,39627809580126576
Galaxy classified,20220329,128002,39627763421806801
Galaxy classified,20220125,120190,39627793213948400
Galaxy classified,20210406,83717,39627811945710169
Galaxy classified,20220125,120195,39627799656401844
Galaxy classified,20220312,125941,39627757382013247
Galaxy classified,20210629,96681,39633372321942106
Galaxy classified,20210926,101883,39627820724396291
Galaxy classified,20210507,87604,39627770187219042
Galaxy classified,20230601,183245,39633369163630158
Galaxy classified,20220212,122302,39627721420047147
Galaxy classified,20210629,96683,39633353028143487
Galaxy classified,20220307,125335,39627769587436638
Galaxy classified,20220923,144085,39627761081386355
Galaxy classified,20230608,184545,39633349731420742
Galaxy classified,20211212,113588,39627745407272286
Galaxy classified,20210629,96687,39633359537703926
Galaxy classified,20210629,96683,39633353061696164
Galaxy classified,20230806,188995,39633416890616097
Galaxy classified,20220213,122430,39627788579245410
Galaxy classified,20220313,126074,39627776487068265
Galaxy classified,20230430,178420,39633365988540783
Galaxy classified,20210926,101884,39627772460537035
Galaxy classified,20230601,183245,39633381658461198
Galaxy classified,20230606,184113,39633365988541788
Galaxy classified,20210926,101884,39627802655330856
Galaxy classified,20230430,178420,39633356324865038
Galaxy classified,20211219,114770,39627793679516802
Galaxy classified,20220925,144347,39627766433325397
Galaxy classified,20210629,96681,39633387765369036
Galaxy classified,20230429,178230,39633349785945921
Galaxy classified,20230430,178420,39633365992736165
Galaxy classified,20210629,96687,39633359520927408
Galaxy classified,20210927,101979,39627820795694758
Galaxy classified,20210414,84817,39627812541304151
Galaxy classified,20220202,121158,39627782333928162
Galaxy classified,20210629,96687,39633349731420953
Galaxy classified,20230606,184113,39633369167823835
Galaxy classified,20220125,120190,39627781142743297
Galaxy classified,20230430,178420,39633349764973230
Galaxy classified,20220131,120955,39627806514086111
Galaxy classified,20211203,112115,39627781344071179
Galaxy classified,20220307,125349,39627812906205708
Galaxy classified,20210923,101427,39627820778919128
Galaxy classified,20221017,148917,2842547655278592
Galaxy classified,20220306,125230,39627818975365559
Galaxy classified,20220923,144091,39627809601097732
Galaxy classified,20230108,162478,39627767121189420
Galaxy classified,20220306,125209,2842508161712133
Galaxy classified,20220313,126063,39627781734141683
Galaxy classified,20211009,103556,39627767121188492
Galaxy classified,20211217,114508,39627793394307322
Galaxy classified,20221124,154652,39627766450103246
Galaxy classified,20210602,90755,39627782094853498
Galaxy classified,20220228,124357,2842514256035842
Galaxy classified,20220125,120190,39627811358511710
Galaxy classified,20220209,121960,39627800566563816
Galaxy classified,20220131,120955,39627782333926139
Galaxy classified,20221016,148799,2851338568335360
Galaxy classified,20220206,121610,39627799882893215
Galaxy classified,20220202,121142,39627763186929156
Galaxy classified,20210413,84634,39627763568612253
Galaxy classified,20211220,114852,39627796741363449
Galaxy classified,20220314,126179,39627788075925860
Galaxy classified,20211003,102830,39627767267986526
Galaxy classified,20221011,147638,39627778634549106
Galaxy classified,20211219,114747,39627761240769949
Galaxy classified,20220217,122659,39627776554175472
Galaxy classified,20210609,93068,39627806757360922
Galaxy classified,20220131,120955,39627776323491433
Galaxy classified,20231010,200315,39627784837925652
Galaxy classified,20211219,114747,39627767259601784
Galaxy classified,20220208,121831,39627793490776563
Galaxy classified,20221224,159874,39627814974000892
Galaxy classified,20221111,152984,39627814986581873
Galaxy classified,20231010,200315,39627766680784730
Galaxy classified,20221111,152984,39627778739410888
Galaxy classified,20220208,121831,39627793494968290
Galaxy classified,20210927,101979,39627772489891988
Galaxy classified,20210609,93069,39627788738628117
Galaxy classified,20220114,118790,39636583644664289
Galaxy classified,20210927,101986,39627754756379760
Galaxy classified,20220307,125330,39627811647917286
Galaxy classified,20221024,150027,2842541946830850
Galaxy classified,20220114,118788,39627769264474376
Galaxy classified,20220213,122416,39627769742624798
Galaxy classified,20210626,96192,39627788730237758
Galaxy classified,20211009,103560,39627779360164772
Galaxy classified,20220307,125349,39627794799400860
Galaxy classified,20210927,101995,39627773257450406
Galaxy classified,20210629,96686,39633438503864138
Galaxy classified,20220307,125330,39627799601877530
Galaxy classified,20221018,149055,39627784888258753
Galaxy classified,20211009,103556,39627761081386869
Galaxy classified,20211009,103560,39627785399961395
Galaxy classified,20220423,131569,2305843037500082960
Galaxy classified,20211220,114864,39627767058275654
Galaxy classified,20221018,149062,2851296117784576
Galaxy classified,20220130,120802,39627809408156519
Galaxy classified,20230112,163103,2842500242866176
Galaxy classified,20220923,144085,39627767129574509
Galaxy classified,20210927,101991,39627767070857114
Galaxy classified,20220329,128002,39627745340163387
Galaxy classified,20220307,125351,39627794845535022
Galaxy classified,20221027,150429,39627785479656104
Galaxy classified,20220228,124362,2842484380008457
Galaxy classified,20220930,145079,2842499785687055
Galaxy classified,20221111,152985,39627815062085635
Galaxy classified,20211003,102830,39627761228186166
Galaxy classified,20220206,121616,39627770338215095
Galaxy classified,20211030,106771,39627797534085697
Galaxy classified,20220213,122407,39627799631237719
Galaxy classified,20211009,103552,39627784963754460
Galaxy classified,20210618,95192,39636584995227026
Galaxy classified,20220102,116417,39627778777160393
Galaxy classified,20211218,114603,2305843027886738821
Galaxy classified,20211219,114760,39627817482194407
Galaxy classified,20211220,114865,39627761081387416
Galaxy classified,20210413,84651,39627764273254971
Galaxy classified,20210609,93066,39627782430394051
Galaxy classified,20211219,114760,39627799337635348
Galaxy classified,20230201,165848,39627805373237847
Galaxy classified,20220403,128574,2842539535106048
Galaxy classified,20221202,156205,39627817482194044
Galaxy classified,20211219,114760,39627799333441932
Galaxy classified,20231010,200315,39627790844167762
Galaxy classified,20221018,149055,39627784871483357
Galaxy classified,20220204,121367,2842526230773766
Galaxy classified,20220927,144625,39627797043347786
Galaxy classified,20220212,122298,39627769532912042
Galaxy classified,20211219,114760,39627805381626374
Galaxy classified,20211003,102819,39627760318029601
Galaxy classified,20220207,121720,2842478264713217
Galaxy classified,20211206,112656,2305843027920290943
Galaxy classified,20220209,121960,39627800553985299
Galaxy classified,20210407,83857,39627805377434719
Galaxy classified,20230201,165848,39627793297834871
Galaxy classified,20220308,125444,2851280401727488
Galaxy classified,20220114,118797,39627763837043287
Galaxy classified,20220126,120334,39627800025497985
Galaxy classified,20220125,120198,39627751426098332
Galaxy classified,20220113,118497,39627797156594019
Galaxy classified,20221018,149057,39627760812954329
Galaxy classified,20211219,114770,39627745373718597
Galaxy classified,20221124,154657,39627790860948220
Galaxy classified,20220114,118797,39627733638057376
Galaxy classified,20220430,132523,39627800038084801
Galaxy classified,20210407,83865,39627787744576492
Galaxy classified,20220114,118797,39627715506078718
Galaxy classified,20221013,148124,2305843028121619212
Galaxy classified,20210706,97679,39627814579739991
Galaxy classified,20221028,150538,2842499882156036
Galaxy classified,20220212,122298,39627751392544923
Galaxy classified,20210531,90507,39627782153570199
Galaxy classified,20230107,162336,39627778965901056
Galaxy classified,20210618,95192,39627813040426613
Galaxy classified,20220508,133853,39627806191124949
Galaxy classified,20220212,122298,39627715170536970
Galaxy classified,20220126,120334,39627793994092738
Galaxy classified,20220309,125562,2842526906056705
Galaxy classified,20220429,132414,2842515765985282
Galaxy classified,20220202,121152,39627782036128876
Galaxy classified,20211009,103560,39627779339190419
Galaxy classified,20220228,124362,2842466227060738
Galaxy classified,20211007,103332,39627802533699752
Galaxy classified,20211219,114742,39627779062366914
Galaxy classified,20220202,121146,39627793633381770
Galaxy classified,20210923,101419,39627802298813641
Galaxy classified,20210613,93602,39627784179419234
Galaxy classified,20210609,93069,39627812893627421
Galaxy classified,20220312,125938,39627811614359688
Galaxy classified,20220313,126075,39627812767798316
Galaxy classified,20210626,96192,39627800814032846
Galaxy classified,20210608,92374,39627782526867365
Galaxy classified,20210629,96687,39633349727226382
Galaxy classified,20230826,192803,2842512037249030
Galaxy classified,20220202,121143,39627781402788274
Galaxy classified,20220304,124927,39627806748970308
Galaxy classified,20211219,114771,39627745495354897
Galaxy classified,20211003,102830,39627767288956037
Galaxy classified,20210608,92374,39627818782429531
Galaxy classified,20231003,199279,2842511303245824
Galaxy classified,20220202,121158,39627764189369753
Galaxy classified,20220130,120834,39627788319198419
Galaxy classified,20210706,97679,39627772313734142
Galaxy classified,20210508,87706,39627812461612092
Galaxy classified,20220407,129086,39636614883840525
Galaxy classified,20211010,103663,2851301335498753
Galaxy classified,20220213,122426,39627794367385384
Galaxy classified,20220913,142239,39627772313732368
Galaxy classified,20220202,121157,39627794363191640
Galaxy classified,20211030,106771,39627767297352485
Galaxy classified,20210604,91167,39627794119920975
Galaxy classified,20220228,124378,39627764491356611
Galaxy classified,20230826,192795,39627820711809995
Galaxy classified,20220127,120449,39627769365137858
Galaxy classified,20210503,87115,39627782304564593
Galaxy classified,20210927,101985,39627779016235606
Galaxy classified,20211009,103559,39627797446001652
Galaxy classified,20210602,90759,39627818522380161
Galaxy classified,20221013,148134,39627779095923183
Galaxy classified,20210629,96687,39633384661584846
Galaxy classified,20220114,118790,39627775472044279
Galaxy classified,20210602,90759,39627818522379771
Galaxy classified,20211222,115152,39627784766627723
Galaxy classified,20221018,149055,39627766756283117
Galaxy classified,20221018,149063,39627779280474197
Galaxy classified,20210927,101990,39627803297057402
Galaxy classified,20221001,145200,2842517628256260
Galaxy classified,20220307,125334,39627721231307186
Galaxy classified,20221018,149046,39627778315782522
Galaxy classified,20210609,93067,39627776440931609
Galaxy classified,20230430,178420,39633378537901313
Galaxy classified,20220404,128682,2842503564754944
Galaxy classified,20221110,152842,39627797043348266
Galaxy classified,20220307,125346,39627806673475459
Galaxy classified,20220307,125349,39627806870606900
Galaxy classified,20230226,169046,39627769134449937
Galaxy classified,20221013,148134,39627785144111137
Galaxy classified,20210706,97679,39627814567157361
Galaxy classified,20210430,86745,39627806484731530
Galaxy classified,20210927,101985,39627760938783957
Galaxy classified,20221111,152981,39627814823006348
Galaxy classified,20211007,103332,39627802525305816
Galaxy classified,20220212,122297,39627817779986682
Galaxy classified,20211006,103246,2842517791834127
Galaxy classified,20220913,142239,39627778332565625
Galaxy classified,20221013,148112,2842535407910916
Galaxy classified,20210923,101422,39627772255015295
Galaxy classified,20211007,103332,39627784397521412
Galaxy classified,20211220,114851,39627796691032171
Galaxy classified,20221018,149046,39627802462391462
Galaxy classified,20231019,201708,2842554248724482
Galaxy classified,20210706,97679,39627760225754686
Galaxy classified,20211007,103332,39627760238338064
Galaxy classified,20211007,103332,39627802529501935
Galaxy classified,20221018,149046,39627802462396957
Galaxy classified,20210609,93068,39627776545788191
Galaxy classified,20211009,103556,39627767083437844
Galaxy classified,20221001,145195,39627808531547795
Galaxy classified,20220102,116417,39627796938491861
Galaxy classified,20210923,101424,39627766286519576
Galaxy classified,20210927,101990,39627809357828961
Galaxy classified,20220418,130783,39627727531151219
Galaxy classified,20210927,101991,39627761043642109
Galaxy classified,20210927,101991,39627761039447013
Galaxy classified,20230602,183385,39633433227429194
Galaxy classified,20230602,183385,39633433227428328
Galaxy classified,20220925,144352,39627796921715538
Galaxy classified,20221011,147637,39627790684785434
Galaxy classified,20221124,154653,39627766517203147
Galaxy classified,20221017,148917,2842547642695683
Galaxy classified,20210927,101979,39627814751700159
Galaxy classified,20221110,152840,39627802869240821
Galaxy classified,20210602,90755,39627770048812866
Galaxy classified,20220423,131577,39627775878891372
Galaxy classified,20220212,122297,39627805733950854
Galaxy classified,20220307,125333,39627811777937593
Galaxy classified,20211008,103432,2842511194193924
Galaxy classified,20221002,145327,39627796410008096
Galaxy classified,20230201,165848,39627769117673904
Galaxy classified,20210923,101419,39627784179421487
Galaxy classified,20220202,121142,39627787320953593
Galaxy classified,20230606,184114,39633339774140768
Galaxy classified,20221016,148790,39627808879677790
Galaxy classified,20221121,154153,39627784741461011
Galaxy classified,20210606,91372,39627806342124994
Galaxy classified,20220125,120192,39627787337731802
Galaxy classified,20210412,84504,39627787765547734
Galaxy classified,20220127,120446,39627757121964230
Galaxy classified,20230601,183244,39633329544234937
Galaxy classified,20220102,116417,39627772758327455
Galaxy classified,20210629,96683,39633329544236269
Galaxy classified,20221124,154657,39627772766717697
Galaxy classified,20210629,96687,39633372279997240
Galaxy classified,20220329,128004,39627733327679246
Galaxy classified,20221207,156869,39627790806423873
Galaxy classified,20210430,86740,39627793834706113
Galaxy classified,20230107,162334,39627778781349520
Galaxy classified,20230606,184113,39633356341643695
Galaxy classified,20220307,125333,39627787589390797
Galaxy classified,20220314,126175,39627715434775982
Galaxy classified,20230510,179998,39633322699130943
Galaxy classified,20210221,77383,39627805943664537
Galaxy classified,20221111,152984,39627772720584019
Galaxy classified,20221224,159917,39627818132310325
Galaxy classified,20230104,161997,39627817410887939
Galaxy classified,20220307,125329,39627805545203287
Galaxy classified,20220127,120449,39627781436346419
Galaxy classified,20221110,152842,39627772905136237
Galaxy classified,20220923,144076,39627784636605373
Galaxy classified,20211207,112802,39627809622065379
Galaxy classified,20220202,121150,39627745575043758
Galaxy classified,20220325,127452,2842532253794306
Galaxy classified,20230430,178420,39633346447278994
Galaxy classified,20211220,114851,39627814797842251
Galaxy classified,20230908,195212,39627772716386390
Galaxy classified,20211015,104391,39633393721279555
Galaxy classified,20211220,114851,39627802722438924
Galaxy classified,20210928,102099,39627797102068333
Galaxy classified,20220209,121941,2842502000279552
Galaxy classified,20221224,159874,39627784787598034
Galaxy classified,20231010,200315,39627772716387976
Galaxy classified,20210609,93068,39627806757355978
Galaxy classified,20220516,135103,39627697286025570
Galaxy classified,20211220,114852,39627802751797494
Galaxy classified,20220102,116417,39627802986681383
Galaxy classified,20230119,163825,2842548598996992
Galaxy classified,20221123,154515,39627760687126888
Galaxy classified,20211219,114760,39627805402595584
Galaxy classified,20220307,125329,39627817637380616
Galaxy classified,20220114,118798,39627818358802175
Galaxy classified,20220213,122407,39627811681473210
Galaxy classified,20210927,101977,39627760284472108
Galaxy classified,20220309,125576,39627788889626047
Galaxy classified,20210928,102097,39627772687031130
Galaxy classified,20210926,101883,39627766353626187
Galaxy classified,20220304,124927,39627788642163208
Galaxy classified,20220304,124927,39627788604407924
Galaxy classified,20230107,162334,39627766693363909
Galaxy classified,20211220,114852,39627766500434642
Galaxy classified,20220914,142433,39627772938690573
Galaxy classified,20210706,97682,39627790449907053
Galaxy classified,20220323,127230,2842502067388418
Galaxy classified,20220925,144352,39627790894507019
Galaxy classified,20210706,97682,39627796506480950
Galaxy classified,20220127,120457,39627806128214538
Galaxy classified,20220323,127245,2842551153328128
Galaxy classified,20210629,96686,39633441137888941
Galaxy classified,20220212,122297,39627787593582445
Galaxy classified,20220213,122430,39627758384449044
Galaxy classified,20211007,103332,39627802537892793
Galaxy classified,20221011,147637,39627784653375396
Galaxy classified,20221110,152842,39627766861136788
Galaxy classified,20220213,122415,39627751585482778
Galaxy classified,20211007,103332,39627790454103409
Galaxy classified,20220126,120335,39627733608699992
Galaxy classified,20220304,124918,39627703501980971
Galaxy classified,20210629,96682,39633419684023046
Galaxy classified,20210923,101427,39627802655328052
Galaxy classified,20211219,114746,39627785328660798
Galaxy classified,20220508,133851,39627763761549337
Galaxy classified,20220307,125347,39627770514376359
Galaxy classified,20220418,130783,39627721524905579
Galaxy classified,20220212,122297,39627805704585770
Galaxy classified,20210923,101427,39627802646943499
Galaxy classified,20220206,121614,39627764000623561
Galaxy classified,20220125,120195,39627805692007074
Galaxy classified,20230601,183243,39633393708699094
Galaxy classified,20220217,122659,39627782589778309
Galaxy classified,20220127,120457,39627769851680153
Galaxy classified,20220407,129085,39627758329925886
Galaxy classified,20221009,147181,39627802303006714
Galaxy classified,20220125,120192,39627799417327865
Galaxy classified,20210927,101995,39627755150639836
Galaxy classified,20220407,129075,39627715363473227
Galaxy classified,20221124,154651,39627814651035997
Galaxy classified,20220125,120195,39627787534862101
Galaxy classified,20210927,101990,39627809328470534
Galaxy classified,20211003,102825,39627784888261114
Galaxy classified,20230923,197812,2842524431417346
Galaxy classified,20220217,122659,39627770514377901
Galaxy classified,20211003,102830,39627773303591445
Galaxy classified,20230806,188994,39633326113293910
Galaxy classified,20220418,130782,39627775828563478
Galaxy classified,20220308,125448,2842454340403202
Galaxy classified,20230530,182847,39633448796684399
Galaxy classified,20220114,118790,39627787547446838
Galaxy classified,20210531,90504,39627709541781716
Galaxy classified,20211219,114740,39627803171229994
Galaxy classified,20230806,188994,39633329556816510
Galaxy classified,20221028,150532,2842553728630784
Galaxy classified,20220314,126178,39627703468429208
Galaxy classified,20230606,184115,39633408388761760
Galaxy classified,20211003,102825,39627790919670449
Galaxy classified,20210629,96681,39633369176214990
Galaxy classified,20230826,192796,39627766382987413
Galaxy classified,20220923,144091,39627791477512749
Galaxy classified,20210629,96681,39633365996930399
Galaxy classified,20220915,142558,2842505640935424
Galaxy classified,20220516,135105,39627721575236374
Galaxy classified,20220925,144352,39627815041113565
Galaxy classified,20220217,122659,39627788633771803
Galaxy classified,20221111,152984,39627772720587023
Galaxy classified,20220127,120449,39627763346312973
Galaxy classified,20210927,101979,39627808707710769
Galaxy classified,20210510,87937,39627764113867389
Galaxy classified,20210928,102097,39627766634649631
Galaxy classified,20220127,120449,39627781419570139
Galaxy classified,20210602,90755,39627794207999824
Galaxy classified,20220307,125330,39627781461511632
Galaxy classified,20211015,104391,39633399631054705
Galaxy classified,20220130,120802,39627779225944830
Galaxy classified,20211009,103555,39627803288667175
Galaxy classified,20211217,114483,39627814692982564
Galaxy classified,20220206,121610,39627757608505746
Galaxy classified,20210923,101426,39627784489796436
Galaxy classified,20220213,122426,39627806459561475
Galaxy classified,20211220,114852,39627784636600518
Galaxy classified,20210926,101883,39627778441615105
Galaxy classified,20220211,122188,39627800197465514
Galaxy classified,20211222,115152,39627778726826014
Galaxy classified,20220423,131569,2305843037504274896
Galaxy classified,20220321,127014,39627818019064431
Galaxy classified,20220914,142433,39627785026671512
Galaxy classified,20220213,122392,39627791469117535
Galaxy classified,20220312,125950,2851256699715584
Galaxy classified,20211015,104391,39633414051070290
Galaxy classified,20211009,103552,39627778923957043
Galaxy classified,20220307,125340,39627733734526841
Galaxy classified,20220131,120953,39627764038374093
Galaxy classified,20220307,125329,39627787450976107
Galaxy classified,20211219,114770,39627781612506548
Galaxy classified,20230601,183245,39633365975960107
Galaxy classified,20211212,113588,39627727329822784
Galaxy classified,20220313,126075,39636608852426978
Galaxy classified,20211212,113587,39627703141271297
Galaxy classified,20211219,114738,39627809097785073
Galaxy classified,20210629,96687,39633381595548781
Galaxy classified,20210930,102496,39627790932252286
Galaxy classified,20211212,113588,39627715233452379
Galaxy classified,20230108,162478,39627785240582609
Galaxy classified,20220113,118497,39627785064420697
Galaxy classified,20220307,125329,39627799513792704
Galaxy classified,20220430,132520,39627811945714616
Galaxy classified,20220403,128577,2842509591969793
Galaxy classified,20220313,126074,39627770459849007
Galaxy classified,20220211,122188,39627818312667548
Galaxy classified,20220313,126068,39627812293840531
Galaxy classified,20220307,125333,39627769511940541
Galaxy classified,20210609,93066,39627788482776727
Galaxy classified,20220313,126068,39627818333635985
Galaxy classified,20210101,70354,39627763535057789
Galaxy classified,20210416,85080,39627805880747596
Galaxy classified,20210927,101995,39627791406208425
Galaxy classified,20210626,96192,39627782673667223
Galaxy classified,20221209,157150,39627811471757866
Galaxy classified,20220125,120198,39627763501502072
Galaxy classified,20210926,101885,39627814772679253
Galaxy classified,20211219,114740,39627791104222016
Galaxy classified,20211015,104391,39633396699235059
Galaxy classified,20210414,84807,2305843036774465603
Galaxy classified,20230531,182977,39633346485028938
Galaxy classified,20230806,188994,39633312121098359
Galaxy classified,20230108,162508,39627800029694762
Galaxy classified,20220206,121610,39627799895477322
Galaxy classified,20220227,124253,39627769579047279
Galaxy classified,20230609,184686,39633441133691324
Galaxy classified,20210604,91167,39627818295889972
Galaxy classified,20220113,118500,39627791146164595
Galaxy classified,20220418,130784,39627812163816590
Galaxy classified,20230601,183244,39633312150458696
Galaxy classified,20230505,179316,39633414042682839
Galaxy classified,20210629,96686,39633441116914150
Galaxy classified,20230531,182980,39633441133692588
Galaxy classified,20211113,108661,39627793268476773
Galaxy classified,20220211,122188,39627788117871176
Galaxy classified,20211016,104552,39627803536136456
Galaxy classified,20211218,114638,39627799291499278
Galaxy classified,20221124,154654,39627814944640216
Galaxy classified,20230606,184096,39089837441060804
Galaxy classified,20220127,120457,39627800088413542
Galaxy classified,20230609,184686,39633441137885725
Galaxy classified,20210609,93069,39627776642259116
Galaxy classified,20230806,188995,39633414067848727
Galaxy classified,20211113,108661,39627757042271538
Galaxy classified,20211212,113587,39627703132884320
Galaxy classified,20211009,103554,39627809269745401
Galaxy classified,20220304,124917,39627818061005487
Galaxy classified,20211007,103338,2842499949264896
Galaxy classified,20220329,128004,39627739367476629
Galaxy classified,20220127,120424,39627809219412433
Galaxy classified,20220202,121150,39627745604405655
Galaxy classified,20210609,93066,39627812637773041
Galaxy classified,20220516,135099,39627709302706576
Galaxy classified,20220307,125339,39627818262335836
Galaxy classified,20220114,118797,39627733625473032
Galaxy classified,20210629,96681,39633390789462842
Galaxy classified,20220307,125348,39627818849538092
Galaxy classified,20210115,72530,39627781708973703
Galaxy classified,20220913,142254,39627814864952874
Galaxy classified,20211009,103556,39627773140016727
Galaxy classified,20210928,102098,39627809072620360
Galaxy classified,20220423,131559,39627817658354559
Galaxy classified,20230430,178420,39633359562868292
Galaxy classified,20211015,104391,39633414067848436
Galaxy classified,20230601,183245,39633365992735695
Galaxy classified,20220212,122302,39627757675612760
Galaxy classified,20210927,101995,39627803477414100
Galaxy classified,20221016,148790,39627808896458476
Galaxy classified,20210923,101427,39627784540137394
Galaxy classified,20220212,122302,39627739560415326
Galaxy classified,20221028,150532,2842517515010051
Galaxy classified,20210604,91167,39627788101095345
Galaxy classified,20220307,125339,39627806161767172
Galaxy classified,20211009,103551,39627772821247326
Galaxy classified,20211008,103431,2842511173222400
Galaxy classified,20220307,125335,39627799819978658
Galaxy classified,20220515,134907,39627793788569890
Galaxy classified,20210531,90504,39627751841337042
Galaxy classified,20211003,102825,39627802999265933
Galaxy classified,20220213,122419,39627782006771138
Galaxy classified,20221011,147638,39627796766527972
Galaxy classified,20220206,121610,39627751556122768
Galaxy classified,20210609,93068,39627818845345100
Galaxy classified,20220202,121152,39627751799394519
Galaxy classified,20220307,125351,39627788809933650
Galaxy classified,20220127,120462,39627818472049948
Galaxy classified,20220202,121152,39627745751208690
Galaxy classified,20220307,125347,39627794640011663
Galaxy classified,20220211,122188,39627812281259362
Galaxy classified,20230108,162508,39627818107143591
Galaxy classified,20210923,101427,39627808682546299
Galaxy classified,20220313,126063,39627763635718405
Galaxy classified,20221016,148790,39627814915283251
Galaxy classified,20220314,126179,39627769948146361
Galaxy classified,20220202,121152,39627739728183979
Galaxy classified,20210604,91167,39627818287501391
Galaxy classified,20230609,184686,39633441125305252
Galaxy classified,20220126,120335,39627727547924981
Galaxy classified,20220127,120460,39627788159812924
Galaxy classified,20220311,125839,2842533130403846
Galaxy classified,20220423,131578,39627782057099728
Galaxy classified,20220211,122188,39627794157667037
Galaxy classified,20220314,126175,39627739602358171
Galaxy classified,20220508,133851,39627787929128181
Galaxy classified,20210923,101427,39627820787311557
Galaxy classified,20220213,122420,39627715560607460
Galaxy classified,20210629,96686,39633448788299076
Galaxy classified,20220126,120335,39627745679905669
Galaxy classified,20220206,121610,39627751556126190
Galaxy classified,20220206,121610,39627811958294880
Galaxy classified,20210531,90504,39627727644398438
Galaxy classified,20211009,103555,39627773072904304
Galaxy classified,20220508,133851,39627739623328247
Galaxy classified,20220228,124378,39627794686151683
Galaxy classified,20220202,121143,39627793448829077
Galaxy classified,20220213,122419,39627775933415462
Galaxy classified,20220102,116417,39627808997117880
Galaxy classified,20220516,135105,39627721571045840
Galaxy classified,20230602,183385,39633435874033887
Galaxy classified,20220227,124253,39627751463849671
Galaxy classified,20221206,156743,39627772540223650
Galaxy classified,20220114,118797,39627751753255553
Galaxy classified,20220127,120457,39627794036034514
Galaxy classified,20220313,126068,39627812272868126
Galaxy classified,20211220,114851,39627790630261459
Galaxy classified,20220127,120449,39627775430103513
Galaxy classified,20220407,129075,39627745591822762
Galaxy classified,20220114,118797,39627751719700544
Galaxy classified,20221224,159917,39627812096706214
Galaxy classified,20220313,126068,39627794149279059
Galaxy classified,20220407,129072,39627721298416720
Galaxy classified,20220307,125338,39627745726042928
Galaxy classified,20220314,126178,39627715539634379
Galaxy classified,20220516,135105,39627739677855411
Galaxy classified,20220516,135099,39627703237739821
Galaxy classified,20220114,118795,39627703460037094
Galaxy classified,20230908,195212,39627754622162644
Galaxy classified,20220209,121960,39627800570759994
Galaxy classified,20220213,122419,39627745755401135
Galaxy classified,20210629,96683,39633319163331057
Galaxy classified,20220213,122415,39627769704874884
Galaxy classified,20220213,122419,39627769931370085
Galaxy classified,20230119,163820,39627791188104892
Galaxy classified,20220314,126175,39627715438972822
Galaxy classified,20220202,121152,39627745755400060
Galaxy classified,20210609,93068,39627800700781038
Galaxy classified,20230513,180505,39633390718158585
Galaxy classified,20220213,122419,39627757855967463
Galaxy classified,20220430,132523,39627800025502770
Galaxy classified,20230510,179998,39633329598762475
Galaxy classified,20220307,125338,39627727615034850
Galaxy classified,20220211,122193,39627794530962586
Galaxy classified,20210420,85631,39627806476341525
Galaxy classified,20210506,87478,39627758157957003
Galaxy classified,20220218,122786,39627812834903465
Galaxy classified,20220208,121839,2842539002429440
Galaxy classified,20220516,135105,39627727610841184
Galaxy classified,20220307,125339,39627775958582009
Galaxy classified,20220127,120457,39627788017208244
Galaxy classified,20210405,83541,39627764180978281
Galaxy classified,20220418,130783,39627751686146487
Galaxy classified,20210609,93068,39627776554177943
Galaxy classified,20210604,91168,39627818329443369
Galaxy classified,20220114,118797,39627751740672486
Galaxy classified,20220923,144076,39627820858610044
Galaxy classified,20211216,114358,39627781167909749
Galaxy classified,20220202,121152,39627769927175213
Galaxy classified,20220114,118796,39627697365714990
Galaxy classified,20230908,195212,39627760657767273
Galaxy classified,20220114,118797,39627727602451119
Galaxy classified,20221002,145327,39627772225656552
Galaxy classified,20210927,101995,39627755154838102
Galaxy classified,20220309,125576,39627800927278003
Galaxy classified,20220429,132401,2842448430628864
Galaxy classified,20210629,96686,39633443717386147
Galaxy classified,20210602,90755,39627788138842229
Galaxy classified,20220131,120955,39627776294129169
Galaxy classified,20210609,93070,39627819055058445
Galaxy classified,20211218,114638,39627817385724607
Galaxy classified,20210531,90504,39627751837140757
Galaxy classified,20211212,113588,39627727304655374
Galaxy classified,20220325,127452,2842532232822792
Galaxy classified,20210604,91167,39627806224682011
Galaxy classified,20220430,132520,39627811928935049
Galaxy classified,20210609,93067,39627800600118432
Galaxy classified,20220213,122419,39627757834996157
Galaxy classified,20220124,120019,39627815317934128
Galaxy classified,20211212,113588,39627715220866052
Galaxy classified,20210927,101986,39627809118752396
Galaxy classified,20210115,72530,39627799828366518
Galaxy classified,20220423,131577,39627745684099388
Galaxy classified,20220206,121614,39627770048811817
Galaxy classified,20221011,147637,39627814814615438
Galaxy classified,20211222,115152,39627766617870999
Galaxy classified,20211009,103555,39627791230049321
Galaxy classified,20221018,149058,39627760859090670
Galaxy classified,20221009,147182,39627808464442668
Galaxy classified,20220114,118798,39627800243605521
Galaxy classified,20210602,90755,39627794195417137
Galaxy classified,20211007,103332,39627796464539031
Galaxy classified,20220307,125334,39627703153856012
Galaxy classified,20221111,152984,39627808963566719
Galaxy classified,20220321,127013,39627745465992582
Galaxy classified,20220314,126178,39627715531244284
Galaxy classified,20220202,121145,39627805650062961
Galaxy classified,20220202,121155,39627800277160148
Galaxy classified,20210928,102099,39627766903081732
Galaxy classified,20211113,108661,39627781193075858
Galaxy classified,20210531,90507,39627770107533351
Galaxy classified,20221210,157265,2842553804128258
Galaxy classified,20220217,122659,39627788625380633
Galaxy classified,20220202,121155,39627782140990290
Galaxy classified,20210706,97679,39627766248773378
Galaxy classified,20211216,114358,39627763006575536
Galaxy classified,20211113,108661,39627775149081972
Galaxy classified,20220503,133127,39627805893333031
Galaxy classified,20220304,124925,39627764365529006
Galaxy classified,20221121,154153,39627754546664123
Galaxy classified,20210602,90755,39627782136791727
Galaxy classified,20220308,125450,2842520887230469
Galaxy classified,20220126,120335,39627709441117660
Galaxy classified,20220508,133851,39627745667320045
Galaxy classified,20210629,96683,39633349748198941
Galaxy classified,20210928,102088,2851325389832192
Galaxy classified,20220508,133851,39627781889329713
Galaxy classified,20221124,154653,39627802751803409
Galaxy classified,20221018,149046,39627772271795206
Galaxy classified,20210609,93067,39627770409519239
Galaxy classified,20220213,122419,39627794065392026
Galaxy classified,20220508,133851,39627745667320013
Galaxy classified,20211015,104391,39633390726547928
Galaxy classified,20230609,184686,39633446259130597
Galaxy classified,20220202,121143,39627811601780382
Galaxy classified,20220315,126301,2305843042134806331
Galaxy classified,20211220,114851,39627802688885318
Galaxy classified,20220124,120029,39627803594852061
Galaxy classified,20220307,125346,39627788541494981
Galaxy classified,20220307,125347,39627770476631838
Galaxy classified,20210927,101979,39627796644894033
Galaxy classified,20220202,121155,39627782136794343
Galaxy classified,20220202,121142,39627769205755853
Galaxy classified,20220202,121152,39627775966973300
Galaxy classified,20230531,182980,39633435928561993
Galaxy classified,20220418,130784,39627818212005032
Galaxy classified,20220213,122430,39627806673473179
Galaxy classified,20220418,130783,39627727560509457
Galaxy classified,20210618,95192,39627819109584857
Galaxy classified,20211003,102818,39627790475072071
Galaxy classified,20220329,128004,39627721269055861
Galaxy classified,20221018,149046,39627772271793178
Galaxy classified,20220202,121152,39627769910399347
Galaxy classified,20210517,89017,39627697340547412
Galaxy classified,20221121,154153,39627766638840073
Galaxy classified,20210506,87469,39627799857726356
Galaxy classified,20220313,126074,39627770455655744
Galaxy classified,20220304,124917,39627775803392759
Galaxy classified,20210413,84634,39627757558171793
Galaxy classified,20220325,127452,2842532270571523
Galaxy classified,20211212,113588,39627745415661361
Galaxy classified,20210926,101884,39627814701372604
Galaxy classified,20220125,120193,39627781386011509
Galaxy classified,20221028,150538,2842511957557248
Galaxy classified,20220227,124253,39627727308850268
Galaxy classified,20230530,182844,39633305074664980
Galaxy classified,20220212,122298,39627745390496303
Galaxy classified,20220309,125576,39627776776477631
Galaxy classified,20210927,101985,39627772984828326
Galaxy classified,20220213,122407,39627805658453854
Galaxy classified,20220125,120198,39627775585290157
Galaxy classified,20220204,121367,2851328392953857
Galaxy classified,20230201,165848,39627763061100291
Galaxy classified,20220304,124917,39627812042179181
Galaxy classified,20201218,68684,39627787308372635
Galaxy classified,20221001,145204,2842511747842050
Galaxy classified,20220923,144076,39627778588419553
Galaxy classified,20211217,114508,39627781302129115
Galaxy classified,20211222,115152,39627766655615688
Galaxy classified,20211113,108661,39627775170054299
Galaxy classified,20220418,130783,39627763803490895
Galaxy classified,20220114,118796,39627709445313493
Galaxy classified,20211219,114742,39627797190154369
Galaxy classified,20220210,122064,39627757545587258
Galaxy classified,20220923,144076,39627784636602756
Galaxy classified,20201218,68684,39627757134546813
Galaxy classified,20220202,121142,39627793360749244
Galaxy classified,20210430,86745,39627812507749459
Galaxy classified,20220202,121146,39627763442780281
Galaxy classified,20220208,121831,39627793494971762
Galaxy classified,20211219,114771,39627697206331689
Galaxy classified,20210626,96191,39627800730145202
Galaxy classified,20221202,156205,39627775207802521
Galaxy classified,20230617,185709,39627766135523176
Galaxy classified,20221111,152985,39627809018086132
Galaxy classified,20211203,112115,39627775316856618
Galaxy classified,20220202,121152,39627788042372485
Galaxy classified,20220313,126063,39627769679710871
Galaxy classified,20210531,90504,39627751832947568
Galaxy classified,20211008,103431,2842505116647424
Galaxy classified,20220307,125339,39627782002573934
Galaxy classified,20230505,179316,39633430568239307
Galaxy classified,20210609,93066,39627800528814630
Galaxy classified,20210609,93069,39627794736485281
Galaxy classified,20220312,125941,39627781516035117
Galaxy classified,20201218,68684,39627781276962429
Galaxy classified,20220125,120193,39627763245648529
Galaxy classified,20230226,169046,39627793318809997
Galaxy classified,20220307,125334,39627709176874393
Galaxy classified,20220211,122188,39627800189077053
Galaxy classified,20220126,120334,39627763786711668
Galaxy classified,20230119,163841,39627793318809034
Galaxy classified,20211218,114638,39627805335490435
Galaxy classified,20210629,96683,39633336364172437
Galaxy classified,20220209,121960,39627806610559196
Galaxy classified,20221124,154651,39636598672854068
Galaxy classified,20220228,124373,2851329437335553
Galaxy classified,20230226,169046,39627799358603474
Galaxy classified,20220213,122419,39627745734430844
Galaxy classified,20220316,126437,39627794958784552
Galaxy classified,20230609,184686,39633427862915327
Galaxy classified,20220125,120198,39627763526666367
Galaxy classified,20211002,102706,2842535370162176
Galaxy classified,20210927,101989,39627767037303540
Galaxy classified,20210927,101985,39627785097972071
Galaxy classified,20211219,114771,39627709269152058
Galaxy classified,20210618,95192,39627776835194412
Galaxy classified,20220125,120198,39627775576901068
Galaxy classified,20211009,103557,39627755075144421
Galaxy classified,20211219,114740,39627809236196446
Galaxy classified,20211216,114358,39627769054757027
Galaxy classified,20220209,121960,39627788495359438
Galaxy classified,20220114,118790,39627781511843680
Galaxy classified,20220114,118790,39627781520231438
Galaxy classified,20211210,113309,39627721180973543
Galaxy classified,20210628,96464,39633312184013111
Galaxy classified,20220202,121142,39627787341923657
Galaxy classified,20220407,129074,39627811991851463
Galaxy classified,20210923,101424,39627760221553146
Galaxy classified,20210928,102097,39627784737261395
Galaxy classified,20220212,122298,39627715187312785
Galaxy classified,20220211,122193,39627812683911345
Galaxy classified,20220307,125333,39627817805152982
Galaxy classified,20230614,185333,39627766114556397
Galaxy classified,20210608,92374,39627812717464309
Galaxy classified,20220202,121155,39627794212193314
Galaxy classified,20220927,144625,39627766844361198
Galaxy classified,20220212,122302,39627715401224148
Galaxy classified,20220403,128568,2842490830848001
Galaxy classified,20211009,103557,39627779246917874
Galaxy classified,20230601,183244,39633308593687123
Galaxy classified,20210517,89015,39627715359279566
Galaxy classified,20220212,122297,39627811752773789
Galaxy classified,20211219,114743,39627809328471073
Galaxy classified,20220202,121146,39627781541203359
Galaxy classified,20221206,156743,39627772510867068
Galaxy classified,20220114,118798,39627800260383050
Galaxy classified,20211203,112111,39627817545106885
Galaxy classified,20220312,125938,39627799551545716
Galaxy classified,20210628,96464,39633329602955311
Galaxy classified,20211222,115152,39627772670251430
Galaxy classified,20210602,90755,39627788176589832
Galaxy classified,20221024,150028,2842511835922434
Galaxy classified,20220329,128004,39627715220868598
Galaxy classified,20210627,96353,39627812595827610
Galaxy classified,20230429,178230,39633329607150765
Galaxy classified,20220212,122297,39627793620799923
Galaxy classified,20210405,83541,39627782317147013
Galaxy classified,20210418,85341,39627794413523466
Galaxy classified,20220404,128667,2842538650107904
Galaxy classified,20220321,127012,39627721222915264
Galaxy classified,20210927,101993,39627785286717298
Galaxy classified,20221018,149046,39627766227796782
Galaxy classified,20210926,101885,39627790621873228
Galaxy classified,20220125,120195,39627793616604903
Galaxy classified,20211113,108661,39627763077875128
Galaxy classified,20220429,132402,2842442445357061
Galaxy classified,20230429,178230,39633322699131907
Galaxy classified,20220329,128003,39627811782135492
Galaxy classified,20210927,101979,39627784569489895
Galaxy classified,20210504,87235,39627763652493449
Galaxy classified,20220307,125338,39627721566847875
Galaxy classified,20230201,165848,39627775161664871
Galaxy classified,20230609,184686,39633448788297831
Galaxy classified,20220307,125333,39627775534957618
Galaxy classified,20220228,124358,2842550591291401
Galaxy classified,20220114,118790,39627763400836625
Galaxy classified,20220212,122297,39627787601974041
Galaxy classified,20220227,124253,39627793734041647
Galaxy classified,20220515,134907,39627805863973963
Galaxy classified,20220206,121615,39627776159911690
Galaxy classified,20220307,125351,39627800897917782
Galaxy classified,20220202,121157,39627818501412705
Galaxy classified,20220227,124253,39627751447069206
Galaxy classified,20210101,70354,39627793704683642
Galaxy classified,20231010,200315,39627760661958926
Galaxy classified,20210413,84651,39627782359090189
Galaxy classified,20220420,131085,39627805473899893
Galaxy classified,20220304,124914,39627805775891198
Galaxy classified,20220311,125835,39627751585484079
Galaxy classified,20220206,121615,39627770145279895
Galaxy classified,20211015,104391,39633416852866725
Galaxy classified,20220103,116533,39627802902794297
Galaxy classified,20210512,88162,39627806413426076
Galaxy classified,20220430,132523,39627812105093165
Galaxy classified,20210410,84246,39627770279494641
Galaxy classified,20220329,128002,39627763417616914
Galaxy classified,20210629,96681,39633375455088232
Galaxy classified,20220307,125335,39627805830417237
Galaxy classified,20220307,125338,39627733659027120
Galaxy classified,20220324,127351,2842466256420866
Galaxy classified,20220114,118788,39627781331487602
Galaxy classified,20220208,121831,39627769335777403
Galaxy classified,20220208,121839,2842545038032897
Galaxy classified,20211125,110854,2305843028159372798
Galaxy classified,20220307,125351,39627800910498520
Galaxy classified,20230513,180505,39633390734934826
Galaxy classified,20210706,97666,39627812662936200
Galaxy classified,20220126,120334,39627781889328928
Galaxy classified,20230807,189148,2842553397280769
Galaxy classified,20231106,203706,2842505057927168
Galaxy classified,20220304,124917,39627805981414698
Galaxy classified,20220314,126179,39627769969117552
Galaxy classified,20220515,134909,39627799950001989
Galaxy classified,20220131,120955,39627782380063859
Galaxy classified,20220516,135099,39627703250322227
Galaxy classified,20210930,102496,39627766794032722
Galaxy classified,20220125,120195,39627781528617423
Galaxy classified,20210604,91167,39627769969116799
Galaxy classified,20220913,142236,39627790277942688
Galaxy classified,20220213,122419,39627769889427641
Galaxy classified,20210410,84220,39627799828370082
Galaxy classified,20221207,156869,39627796858807662
Galaxy classified,20210430,86751,39627788407277562
Galaxy classified,20230226,169046,39627775178444643
Galaxy classified,20220325,127460,2842442197893120
Galaxy classified,20220212,122298,39627721206137842
Galaxy classified,20220601,137676,2305843036682197428
Galaxy classified,20220925,144352,39627802953131184
Galaxy classified,20220418,130781,39627721382297948
Galaxy classified,20211003,102825,39627760737460337
Galaxy classified,20211219,114739,39627797064327978
Galaxy classified,20220404,128671,2842454373957632
Galaxy classified,20220314,126179,39627794124112783
Galaxy classified,20210609,93067,39627764340359555
Galaxy classified,20210629,96683,39633319159139702
Galaxy classified,20210926,101883,39627796561005606
Galaxy classified,20230530,182844,39633297835297772
Galaxy classified,20230530,182844,39633301446592728
Galaxy classified,20220304,124917,39627793906009688
Galaxy classified,20220202,121145,39627769411276103
Galaxy classified,20220127,120460,39627812281254518
Galaxy classified,20220418,130783,39627739614937273
Galaxy classified,20230513,180505,39633384665779777
Galaxy classified,20210706,97682,39627796531649678
Galaxy classified,20221112,153115,2842517401763842
Galaxy classified,20230811,190060,2842517796028420
Galaxy classified,20220228,124378,39627794698734472
Galaxy classified,20220213,122416,39627818031648310
Galaxy classified,20220418,130782,39627769771985787
Galaxy classified,20211009,103551,39627784896646410
Galaxy classified,20220213,122415,39627721369715020
Galaxy classified,20211009,103557,39627785257354506
Galaxy classified,20220913,142237,39627790336655488
Galaxy classified,20220407,129074,39627805964635142
Galaxy classified,20210513,88267,39627812528722361
Galaxy classified,20220307,125329,39627787442588462
Galaxy classified,20220202,121146,39627769469998223
Galaxy classified,20220930,145078,39627796980435743
Galaxy classified,20221011,147638,39627766550764964
Galaxy classified,20220407,129074,39627805960441976
Galaxy classified,20210927,101995,39627767209269506
Galaxy classified,20220311,125835,39627793897621996
Galaxy classified,20211219,114744,39627809370409297
Galaxy classified,20220304,124925,39627758321538006
Galaxy classified,20220126,120334,39627800017109040
Galaxy classified,20210101,70354,39627751455458286
Galaxy classified,20210928,102097,39627772670254007
Galaxy classified,20220202,121143,39627781381816609
Galaxy classified,20211219,114744,39627803330609271
Galaxy classified,20211003,102825,39627784921810754
Galaxy classified,20210502,86979,39627806430201272
Galaxy classified,20211030,106771,39627797492145668
Galaxy classified,20211219,114742,39627803242533664
Galaxy classified,20230108,162478,39627797328567602
Galaxy classified,20220208,121831,39627775375577404
Galaxy classified,20220925,144353,2842542043299841
Galaxy classified,20210604,91167,39627800159718171
Galaxy classified,20220307,125328,39627817608024611
Galaxy classified,20220202,121143,39627793465609924
Galaxy classified,20211003,102819,39627772385042104
Galaxy classified,20220127,120459,39627733730330371
Galaxy classified,20220213,122430,39627770447269705
Galaxy classified,20220407,129086,39627812767797856
Galaxy classified,20220204,121385,39627770296271746
Galaxy classified,20220131,120955,39627770296275303
Galaxy classified,20211219,114770,39627775551734014
Galaxy classified,20210531,90505,39627703556508361
Galaxy classified,20220503,133127,39627799857726576
Galaxy classified,20230119,163841,39627763124015320
Galaxy classified,20220418,130782,39627787908153671
Galaxy classified,20220213,122423,39627818417521370
Galaxy classified,20211009,103557,39627761102359519
Galaxy classified,20210926,101883,39627820703417088
Galaxy classified,20220227,124247,2305843037760139079
Galaxy classified,20220313,126075,39627818811787292
Galaxy classified,20220209,121960,39627794539352612
Galaxy classified,20210322,81523,39627781763499917
Galaxy classified,20220212,122293,39627811589194191
Galaxy classified,20210216,76314,39633381620714573
Galaxy classified,20220207,121716,39627799450881820
Galaxy classified,20210706,97682,39627778403867823
Galaxy classified,20211009,103551,39627760741647315
Galaxy classified,20210629,96675,39633308593686950
Galaxy classified,20220130,120834,39627800407180466
Galaxy classified,20211220,114851,39627814776871803
Galaxy classified,20221027,150429,39627761349822331
Galaxy classified,20210926,101884,39627814726539318
Galaxy classified,20220213,122426,39627794375776498
Galaxy classified,20220207,121716,39627811559833987
Galaxy classified,20220202,121152,39627769922978936
Galaxy classified,20220228,124378,39627812813932552
Galaxy classified,20220202,121146,39627805696198145
Galaxy classified,20211009,103554,39627809244580979
Galaxy classified,20210927,101979,39627820808274913
Galaxy classified,20220212,122298,39627709126546148
Galaxy classified,20220307,125335,39627769595824578
Galaxy classified,20210322,81523,39627763669272751
Galaxy classified,20220131,120955,39627794434491774
Galaxy classified,20210512,88166,39627812474195614
Galaxy classified,20211009,103556,39627797278233615
Galaxy classified,20230608,184545,39633346413725973
Galaxy classified,20211219,114771,39627727388545336
Galaxy classified,20230606,184096,39089837441051384
Galaxy classified,20210416,85080,39627763581195392
Galaxy classified,20220228,124362,2842478344405003
Galaxy classified,20210608,92374,39627812725854959
Galaxy classified,20210415,84933,39627769696485582
Galaxy classified,20220206,121610,39627781750916244
Galaxy classified,20220330,128109,2842550448685057
Galaxy classified,20210501,86835,39627763581191691
Galaxy classified,20221018,149058,39627791053882634
Galaxy classified,20211219,114770,39627781595726583
Galaxy classified,20220206,121610,39627763631526059
Galaxy classified,20210531,90504,39627733696775065
Galaxy classified,20230601,183243,39633402579649117
Galaxy classified,20221018,149058,39627803162842930
Galaxy classified,20230826,192796,39627778429028001
Galaxy classified,20230602,183385,39633425128228184
Galaxy classified,20220130,120834,39627794371576262
Galaxy classified,20220213,122430,39627800650454462
Galaxy classified,20220202,121145,39627787543249279
Galaxy classified,20221124,154651,39627808602856288
Galaxy classified,20210517,89017,39627709399174365
Galaxy classified,20211220,114851,39627784607237702
Galaxy classified,20220307,125330,39627811643721087
Galaxy classified,20220125,120198,39627751442875475
Galaxy classified,20221116,153715,39627778173178298
Galaxy classified,20211009,103560,39627773291008376
Galaxy classified,20211219,114742,39627815313743249
Galaxy classified,20211116,109110,39627811333343755
Galaxy classified,20221013,148134,39627803255113011
Galaxy classified,20220127,120446,39627775245551974
Galaxy classified,20230430,178420,39633372305162443
Galaxy classified,20210612,93471,39627758124402164
Galaxy classified,20211015,104391,39633396695040879
Galaxy classified,20221226,160181,39627805348070922
Galaxy classified,20211009,103559,39627815561200887
Galaxy classified,20220127,120457,39627794048614624
Galaxy classified,20220311,125822,39627793213952495
Galaxy classified,20221116,153715,39627778177373662
Galaxy classified,20210927,101979,39627814764285484
Galaxy classified,20230601,183245,39633365967568956
Galaxy classified,20210923,101427,39627814705567505
Galaxy classified,20230531,182977,39633336397730930
Galaxy classified,20220418,130783,39627781906105948
Galaxy classified,20210629,96687,39633372284191676
Galaxy classified,20210503,87113,39627788315001084
Galaxy classified,20210505,87368,39627782279402276
Galaxy classified,20220213,122430,39627812734243830
Galaxy classified,20210613,93602,39627790210831651
Galaxy classified,20210416,85080,39627757533004670
Galaxy classified,20210407,83866,39627787778133492
Galaxy classified,20210501,86835,39627787736188956
Galaxy classified,20220125,120176,39627803435473474
Galaxy classified,20220516,135105,39627703434874274
Galaxy classified,20220206,121610,39627751564511765
Galaxy classified,20211203,112115,39627793457221878
Galaxy classified,20221207,156869,39627808917430539
Galaxy classified,20220114,118790,39627757352649503
Galaxy classified,20210629,96683,39633322673965978
Galaxy classified,20220307,125333,39627799698345634
Galaxy classified,20220213,122420,39627703485204153
Galaxy classified,20230610,184807,39633408346817404
Galaxy classified,20220326,127569,2851340799705088
Galaxy classified,20220313,126063,39627757587534916
Galaxy classified,20210613,93576,39627782317147030
Galaxy classified,20210629,96675,39633301413040243
Galaxy classified,20210405,83541,39627800457511520
Galaxy classified,20210706,97679,39627772292765222
Galaxy classified,20220210,122064,39627787769743481
Galaxy classified,20220313,126062,39627745457602872
Galaxy classified,20210927,101995,39627803473218891
Galaxy classified,20230505,179318,39633387744398176
Galaxy classified,20211003,102825,39627809068426314
Galaxy classified,20220129,120679,39627803322224712
Galaxy classified,20211212,113588,39627739363282319
Galaxy classified,20211007,103332,39627760246725204
Galaxy classified,20211219,114771,39627745478575057
Galaxy classified,20210927,101995,39627803473217354
Galaxy classified,20220102,116417,39627754647325043
Galaxy classified,20220113,118497,39627779024617856
Galaxy classified,20210502,86972,39627787727798875
Galaxy classified,20221123,154520,39627761039446865
Galaxy classified,20220418,130783,39627775857923272
Galaxy classified,20211216,114358,39627787203512824
Galaxy classified,20211203,112115,39627775333630631
Galaxy classified,20220423,131577,39627806094660074
Galaxy classified,20221002,145327,39627778265452852
Galaxy classified,20220213,122392,39627779385332664
Galaxy classified,20220125,120193,39627787409035842
Galaxy classified,20210629,96681,39633396757955754
Galaxy classified,20210405,83541,39627794396744371
Galaxy classified,20211009,103556,39627767083435987
Galaxy classified,20211219,114743,39627815351488166
Galaxy classified,20221110,152842,39627766827589258
Galaxy classified,20211006,103250,2842548229898240
Galaxy classified,20220202,121152,39627745776371155
Galaxy classified,20220418,130782,39627745625378663
Galaxy classified,20211003,102830,39627773311979694
Galaxy classified,20220914,142433,39627766877918983
Galaxy classified,20220316,126437,39627819113776549
Galaxy classified,20221114,153433,39627761215602799
Galaxy classified,20221123,154510,39627820783108839
Galaxy classified,20220418,130783,39627763795102782
Galaxy classified,20211030,106771,39627779410498736
Galaxy classified,20220516,135106,39627715577383795
Galaxy classified,20210928,102099,39627766877913899
Galaxy classified,20220313,126073,39627794602268394
Galaxy classified,20211113,108661,39627781197268776
Galaxy classified,20211219,114744,39627809382997324
Galaxy classified,20220914,142433,39627766886308824
Galaxy classified,20210927,101986,39627766831784037
Galaxy classified,20220403,128567,2842460552167432
Galaxy classified,20220202,121152,39627733709358399
Galaxy classified,20221018,149056,39627778886213245
Galaxy classified,20210506,87475,39627782271014703
Galaxy classified,20211006,103238,2851337578479616
Galaxy classified,20210407,83865,39627757524619125
Galaxy classified,20210604,91167,39627800159721576
Galaxy classified,20230601,183244,39633339761559581
Galaxy classified,20210407,83865,39627787740382107
Galaxy classified,20220212,122297,39627793654353239
Galaxy classified,20211218,114643,39627799778039804
Galaxy classified,20211009,103560,39627779335000848
Galaxy classified,20210927,101990,39627803309644677
Galaxy classified,20220508,133851,39627757751111602
Galaxy classified,20210923,101425,39627814596516350
Galaxy classified,20221224,159917,39627769780374843
Galaxy classified,20220314,126179,39627751837139217
Galaxy classified,20220125,120198,39627757449119038
Galaxy classified,20211212,113588,39627715250225510
Galaxy classified,20210923,101422,39627784322031197
Galaxy classified,20220407,129075,39627733482867169
Galaxy classified,20220515,134907,39627811920543822
Galaxy classified,20220407,129069,39627811664694377
Galaxy classified,20220202,121156,39627782195517073
Galaxy classified,20220308,125454,2842521109528576
Galaxy classified,20210927,101986,39627778953321788
Galaxy classified,20220213,122416,39627769751014003
Galaxy classified,20221124,154653,39627772544419225
Galaxy classified,20220202,121146,39627775526571761
Galaxy classified,20220321,127013,39627739430390125
Galaxy classified,20220508,133851,39627793964733387
Galaxy classified,20220418,130782,39627745625374849
Galaxy classified,20220125,120192,39627775241356932
Galaxy classified,20210529,90241,39627806467951747
Galaxy classified,20210927,101993,39627791330712688
Galaxy classified,20220927,144625,39627778919762279
Galaxy classified,20211015,104391,39633422414514028
Galaxy classified,20220307,125328,39627799450881002
Galaxy classified,20211222,115152,39627778739405805
Galaxy classified,20210930,102496,39627766798226326
Galaxy classified,20211219,114742,39627785097977301
Galaxy classified,20220102,116417,39627808992921928
Galaxy classified,20210923,101425,39627808565101183
Galaxy classified,20220423,131577,39627818174255005
Galaxy classified,20220208,121831,39627781390209802
Galaxy classified,20220202,121150,39627745591820898
Galaxy classified,20220202,121150,39627751631621273
Galaxy classified,20220329,128016,39627818673376921
Galaxy classified,20220125,120194,39627775371383923
Galaxy classified,20210927,101993,39627767184100376
Galaxy classified,20220313,126062,39627739396838120
Galaxy classified,20220312,125946,2851268431183872
Galaxy classified,20220130,120834,39627770208193956
Galaxy classified,20210418,85341,39627788352751047
Galaxy classified,20210531,90507,39627770115917918
Galaxy classified,20220213,122424,39627764059345327
Galaxy classified,20220213,122416,39627805989803345
Galaxy classified,20221207,156869,39627808959367747
Galaxy classified,20220124,120029,39627815661864529
Galaxy classified,20211009,103555,39627809307494513
Galaxy classified,20230601,183245,39633375438310683
Galaxy classified,20220202,121145,39627799589290565
Galaxy classified,20220213,122416,39627793910204438
Galaxy classified,20230609,184686,39633446250743677
Galaxy classified,20220307,125351,39627800889530014
Galaxy classified,20210928,102099,39627797089492033
Galaxy classified,20211003,102815,39627772263402972
Galaxy classified,20221207,156869,39627796854605061
Galaxy classified,20220313,126075,39636614883838743
Galaxy classified,20220114,118797,39627727602451358
Galaxy classified,20221124,154652,39627790638646449
Galaxy classified,20211009,103556,39627779204977351
Galaxy classified,20230107,162334,39627778793935065
Galaxy classified,20220313,126063,39627769650351653
Galaxy classified,20220313,126061,39627811824076083
Galaxy classified,20210927,101990,39627797253065871
Galaxy classified,20211217,114508,39627775270719634
Galaxy classified,20210101,70354,39627763539251628
Galaxy classified,20211218,114643,39627811845047303
Galaxy classified,20210628,96449,39627776612895064
Galaxy classified,20220508,133853,39627800147136784
Galaxy classified,20210927,101989,39627760997504006
Galaxy classified,20220213,122415,39627745524716748
Galaxy classified,20230108,162478,39627785240578874
Galaxy classified,20220407,129091,39627782866601415
Galaxy classified,20210609,93070,39627819067638451
Galaxy classified,20220202,121151,39627733533198740
Galaxy classified,20221226,160181,39627781180494534
Galaxy classified,20220925,144356,39627760947167564
Galaxy classified,20220228,124378,39627800751116520
Galaxy classified,20230108,162508,39627818102951268
Galaxy classified,20210927,101995,39627767226049392
Galaxy classified,20220202,121155,39627770065587804
Galaxy classified,20211217,114508,39627763178540350
Galaxy classified,20220913,142254,39627820913139406
Galaxy classified,20210927,101985,39627773009990753
Galaxy classified,20230201,165848,39627769126065028
Galaxy classified,20230119,163820,39627815372459417
Galaxy classified,20220130,120834,39627812495167354
Galaxy classified,20220314,126179,39627776008916711
Galaxy classified,20220321,127012,39627727250133326
Galaxy classified,20220212,122302,39627733529004227
Galaxy classified,20220314,126175,39627715405418175
Galaxy classified,20230811,190056,39627814894306944
Galaxy classified,20230806,188995,39633396732789531
Galaxy classified,20210502,86972,39627751497400457
Galaxy classified,20220129,120679,39627791271991567
Galaxy classified,20220313,126063,39627757562366922
Galaxy classified,20220304,124918,39627733705167804
Galaxy classified,20211219,114742,39627791171331046
Galaxy classified,20220126,120335,39627739640104874
Galaxy classified,20210602,90759,39627812449026947
Galaxy classified,20210629,96681,39633369167826443
Galaxy classified,20220206,121616,39627794468047074
Galaxy classified,20210417,85184,39627781721556278
Galaxy classified,20211009,103560,39627761249163594
Galaxy classified,20210517,89015,39627709340455014
Galaxy classified,20220314,126179,39627769969120728
Galaxy classified,20220418,130783,39627709432729788
Galaxy classified,20220418,130783,39627709441117095
Galaxy classified,20220213,122420,39627721612987746
Galaxy classified,20210415,84933,39627799887090390
Galaxy classified,20210430,86740,39627805931080706
Galaxy classified,20210130,73722,39627785378992449
Galaxy classified,20220418,130783,39627739644299054
Galaxy classified,20210928,102097,39627766638844903
Galaxy classified,20221111,152980,39627766399766031
Galaxy classified,20220430,132531,39627794509989376
Galaxy classified,20210629,96683,39633336359980653
Galaxy classified,20210517,89015,39627715392836719
Galaxy classified,20230610,184807,39633405461138226
Galaxy classified,20220131,120955,39627770292080495
Galaxy classified,20220202,121156,39627776155716582
Galaxy classified,20211219,114742,39627815334709302
Galaxy classified,20221009,147181,39627790252769390
Galaxy classified,20220202,121155,39627788210143494
Galaxy classified,20210926,101885,39627808758039409
Galaxy classified,20220228,124370,2851329273757696
Galaxy classified,20221202,156205,39627793306225762
Galaxy classified,20211009,103552,39627778907179077
Galaxy classified,20211008,103444,39627760963948413
Galaxy classified,20220127,120462,39627812453223536
WDs,20230104,162014,39633063113656216
WDs,20210602,90755,39627770036224351
WDs,20211105,107558,39627805255794840
WDs,20240112,218949,39628384799558219
WDs,20220125,120199,39627908444064520
WDs,20230522,181784,39628100442522434
WDs,20211201,111744,39627787199317231
WDs,20210619,95298,39633179597866800
WDs,20210621,95506,39628502642725404
WDs,20220101,116323,39627931965718769
WDs,20220318,126727,39633224279786202
WDs,20230406,175232,39633072399844695
WDs,20240217,225888,39628215299347084
WDs,20220104,116671,39627761068807300
WDs,20231220,211344,39628389409097574
WDs,20230331,174274,39628193174391950
WDs,20220126,120341,39632930988885172
WDs,20231231,216586,39633380614080477
WDs,20221106,152247,39628255195566036
WDs,20210605,91269,39628093874246597
WDs,20231122,206190,39633117228566071
WDs,20211021,105510,39628218688343889
WDs,20220218,122751,39628116104057375
WDs,20210605,91270,39627975007667257
WDs,20240102,217020,39633453393643477
WDs,20211023,105806,39633135113078171
WDs,20230308,170692,39633240721460272
WDs,20230408,175509,39628306496100106
WDs,20211106,107639,39628018800400397
WDs,20231011,200438,39628326150605995
WDs,20231119,205788,39628339656264817
WDs,20220120,119576,39633001029569965
WDs,20230129,165484,39633109146141991
WDs,20210516,88875,39633001268645167
WDs,20240128,222116,39628132180820468
WDs,20221126,154914,39627947245571877
WDs,20230207,166630,39633374620420246
WDs,20210611,93367,39627957110575033
WDs,20210706,97682,39627766324271339
WDs,20230406,175229,39628511958271847
WDs,20220122,119783,39628366969572446
WDs,20220606,138391,39627975208995477
WDs,20230225,168935,39633043442369228
WDs,20220221,123248,39628361663776845
WDs,20220429,132392,39627914269953626
WDs,20210617,95079,39633170953407782
WDs,20220125,120201,39628187184924357
WDs,20210522,89780,39633068251678092
WDs,20220314,126193,39628041244118976
WDs,20220125,120194,39627769331587220
WDs,20210403,83268,39633318437718465
WDs,20210523,89882,39627868484931896
WDs,20231214,209805,39633345289652960
WDs,20230530,182834,39633375165679308
WDs,20230505,179311,39633264125675751
WDs,20220121,119694,39633345780386796
WDs,20210612,93468,39628181661029258
WDs,20230207,166620,39633182575823407
WDs,20230417,176755,39633127630442189
WDs,20210627,96363,39628396401005570
WDs,20210618,95184,39633216763593710
WDs,20230201,165860,39627926601203811
WDs,20231228,215822,39628443825996086
WDs,20230926,198206,39627580617266550
WDs,20220221,123282,39633000714996593
WDs,20230312,171433,39628075171843643
WDs,20221202,156212,39627920326525526
WDs,20210603,91060,39627884763022753
WDs,20220307,125339,39627824272772135
WDs,20211102,107116,39628114250171230
WDs,20221116,153716,39627609536988133
WDs,20230226,169043,39627979910808912
WDs,20220330,128105,39627931814728013
WDs,20221111,152981,39627851024041897
WDs,20211117,109246,39628157094988543
WDs,20220426,131975,39628417993282363
WDs,20211108,107955,39628007429636549
WDs,20210609,93061,39628123272122827
WDs,20220307,125318,39627955646760894
WDs,20221008,146745,39628297977465431
WDs,20230201,165844,39628098823522720
WDs,20231120,205905,39628137994126358
WDs,20220121,119691,39633410540439298
WDs,20230408,175514,2781283222552586
WDs,20231123,206344,39632950374958121
WDs,20220402,128439,39627937930022134
WDs,20240204,223425,39628152867129059
WDs,20230111,162998,39633374943382949
WDs,20230104,162005,39627950336775031
WDs,20220225,124019,39627805624895974
WDs,20230401,174421,39628205312708653
WDs,20211031,106884,39628526512509155
WDs,20230407,175389,39633408061604838
WDs,20221110,152869,39628192167757829
WDs,20220120,119572,39633204310705840
WDs,20230504,179106,2305843039140059122
WDs,20240105,217650,39628449345704645
WDs,20230207,166618,39632934784731404
WDs,20210531,90507,39627770073973431
WDs,20211008,103442,39627766869529592
WDs,20230531,182970,2781909201453057
WDs,20211021,105521,39633085280552578
WDs,20220120,119548,39633364835107359
WDs,20230419,177018,39628262573343611
WDs,20211008,103431,39627802374311218
WDs,20240113,219070,39628339807260226
WDs,20211016,104542,39628310065447226
WDs,20220416,130580,39633039952708636
WDs,20230402,174533,39633401673679127
WDs,20230202,166029,39628146256908521
WDs,20211115,108895,39633014241626530
WDs,20210629,96681,39633356341641672
WDs,20240321,231542,39628351953964806
WDs,20231123,206334,39633292844073474
WDs,20221002,145342,39627538741336329
WDs,20210605,91267,39627830358708181
WDs,20230120,164054,39628076186863772
WDs,20230413,176217,39632940807750265
WDs,20211118,109375,39633117203400430
WDs,20220301,124490,39627867205667041
WDs,20230331,174260,39628198777982860
WDs,20211207,112790,39628019253384513
WDs,20210627,96363,39628450167786463
WDs,20211013,104098,39628269770771554
WDs,20210618,95208,39627820422405090
WDs,20240217,225883,39628410858767799
WDs,20230409,175662,39628374267661684
WDs,20230406,175248,39633158236274854
WDs,20240212,225186,39633346157873558
WDs,20240106,217777,39628232416298654
WDs,20220313,126068,39627842459272520
WDs,20230406,175218,2305843013592553985
WDs,20211117,109243,39628328222591275
WDs,20231111,204389,39628114149510249
WDs,20240204,223421,39627975003472499
WDs,20230111,162976,39633112866488943
WDs,20220416,130585,39628412490354179
WDs,20211211,113398,39628409407541226
WDs,20220602,137796,39627968951091940
WDs,20220419,130984,39633096210909404
WDs,20230408,175531,39633336154456171
WDs,20221207,156898,39633099557961893
WDs,20210704,97428,39633087067325888
WDs,20220307,125318,39627955646760894
WDs,20220202,121158,39627782342316753
WDs,20221009,147186,39628119543384852
WDs,20230313,171572,39628122475202710
WDs,20240107,217987,39628394907828506
WDs,20221028,150532,39627772494093122
WDs,20230413,176217,39632950911829868
WDs,20220218,122751,39628116104057375
WDs,20230409,175637,39628278264239639
WDs,20220221,123251,39628389241325141
WDs,20230328,173683,39628193820313052
WDs,20230601,183251,39627633318696039
WDs,20220421,131224,39633224367868279
WDs,20230312,171452,39628193254081067
WDs,20230413,176207,39628367623882313
WDs,20230405,175099,39633375027268193
WDs,20230318,172289,39628186706776422
WDs,20211015,104397,39628392600966386
WDs,20210706,97679,39627814592322545
WDs,20240219,226211,39633356110958012
WDs,20220413,130091,39633365023851820
WDs,20210605,91267,39627848457130266
WDs,20230505,179313,39633308476247355
WDs,20231029,202660,39633219640887133
WDs,20211102,107120,39628149746567369
WDs,20231018,201538,39628356085354071
WDs,20220516,135117,39632986588578692
WDs,20210606,91379,39632931014053408
WDs,20220120,119575,39633109360052333
WDs,20240113,219067,39628339631096065
WDs,20220301,124489,39627770577293889
WDs,20211026,106227,39627935858033223
WDs,20220112,118336,39627823366802395
WDs,20231109,204115,39627550187586000
WDs,20220314,126177,39627908746056294
WDs,20221018,149063,2780933530845184
WDs,20240301,228237,39633104477884636
WDs,20230310,170989,39628203471406249
WDs,20230522,181769,39628158198088687
WDs,20240219,226211,39633332782237005
WDs,20220221,123281,39628506967052493
WDs,20220107,117293,39633090422769865
WDs,20240404,234302,39628433231185955
WDs,20220302,124573,39628104318063003
WDs,20231003,199293,39627562695006093
WDs,20210626,96195,39628029411987224
WDs,20220516,135119,39628428680364285
WDs,20220925,144353,39627778882013039
WDs,20230310,171018,39633049100486528
WDs,20210620,95401,39628486985386699
WDs,20220405,128792,39627757377815966
WDs,20220529,137231,2305843020538318207
WDs,20210602,90755,39627782124212447
WDs,20220512,134455,39628199788810864
WDs,20230409,175637,39628289542718043
WDs,20230227,169149,39628034608726633
WDs,20230413,176237,39633109792067754
WDs,20230225,168940,39633009988601718
WDs,20211117,109248,39627931659536045
WDs,20220127,120460,39627788126258536
WDs,20230512,180282,39628069916383079
WDs,20211116,109098,39633057262602381
WDs,20230617,185695,39628176346844988
WDs,20210617,95080,39628528018263378
WDs,20211015,104405,39628387295168508
WDs,20210619,95305,39628434237817775
WDs,20211021,105503,39627579786789006
WDs,20210620,95401,39628486985386699
WDs,20230225,168940,39633043685642367
WDs,20210606,91372,39627854694058629
WDs,20240113,219068,39628328570719273
WDs,20240216,225737,39633215643714958
WDs,20211129,111469,39632970654420872
WDs,20230613,185197,39628082545429181
WDs,20211106,107645,39627929218449656
WDs,20230429,178215,39628227940980054
WDs,20220416,130579,39633123033484139
WDs,20230409,175662,39628374267661684
WDs,20221123,154535,39628255241701695
WDs,20210515,88530,39632976253816219
WDs,20220426,131972,39628492119216740
WDs,20211218,114638,39627817385724449
WDs,20211116,109104,39628162983790437
WDs,20211208,112949,39628409399150354
WDs,20210706,97679,39627790437325198
WDs,20240308,229414,39628301467128141
WDs,20230418,176859,39628400381395718
WDs,20220612,139483,39628036525526906
WDs,20221219,159073,39628004053225376
WDs,20230209,166924,39633170475256756
WDs,20230202,166025,39628334547600910
WDs,20230208,166794,39633342735320522
WDs,20210618,95192,39627807034179692
WDs,20220327,127681,39633113294309319
WDs,20240107,217994,2305843039114889300
WDs,20210604,91169,39628010806053186
WDs,20220516,135114,39628262434931110
WDs,20220419,130976,39628239655667248
WDs,20231228,215818,2781164842516481
WDs,20220221,123246,39628479808931308
WDs,20210604,91167,39627806220484796
WDs,20211219,114762,39627962105988609
WDs,20211130,111600,39628033983778505
WDs,20231029,202667,39628127982325835
WDs,20231213,209575,39628501518649186
WDs,20220206,121610,39627805943663251
WDs,20240217,225898,39089837424307810
WDs,20220204,121384,39627782266816198
WDs,20211112,108527,39628387379057901
WDs,20220525,136705,39627890962207056
WDs,20210921,101162,39627796175133264
WDs,20220315,126313,39628123959986793
WDs,20231213,209571,39628028023672130
WDs,20211204,112321,39627768949899371
WDs,20220418,130783,39627733575142631
WDs,20210620,95401,39628471260942033
WDs,20231231,216585,39633348582181338
WDs,20230509,179849,39633039562638966
WDs,20210523,89874,39628205581140668
WDs,20210611,93372,39627963309755210
WDs,20230409,175654,39628129379029722
WDs,20230416,176603,39628328839152828
WDs,20211015,104395,39628451711289937
WDs,20211009,103536,39627783961319019
WDs,20230104,161998,39627757063242635
WDs,20211003,102825,39627772808667186
WDs,20230211,167290,2781734630326272
WDs,20230207,166623,39633307310229015
WDs,20230923,197798,39627712104500959
WDs,20230326,173372,39627938022293968
WDs,20211013,104101,39628309318863799
WDs,20231123,206334,39633292844073474
WDs,20230312,171446,39628273319154054
WDs,20211014,104290,39628051113312647
WDs,20220221,123246,39628448162907500
WDs,20220425,131837,39627879390121621
WDs,20211208,112962,39632990468310485
WDs,20230318,172289,39628186689996010
WDs,20221219,159073,39628021946122721
WDs,20240217,225883,39628410858767799
WDs,20210514,88374,39632951553558697
WDs,20230507,179550,39628384187190198
WDs,20210610,93258,39628284740239872
WDs,20230416,176612,39628158164534589
WDs,20231020,201840,39628037427299797
WDs,20211108,107955,39628007429636549
WDs,20230406,175252,39633035305419233
WDs,20220121,119693,39633355620222510
WDs,20230406,175236,39633086471733842
WDs,20220426,131975,39628417993282363
WDs,20210626,96205,39633425426026912
WDs,20220523,136456,39627981366233589
WDs,20210927,101989,39627760993309941
WDs,20221223,159748,39627931709868560
WDs,20211005,103150,39628226414250325
WDs,20210409,84111,39627758225068443
WDs,20211031,106892,39633157078649189
WDs,20230413,176205,39628312087101522
WDs,20220612,139483,39628036525526906
WDs,20220209,121933,39628186060850094
WDs,20231108,204005,39628180532759989
WDs,20221214,158198,39633364902218305
WDs,20230207,166620,39633161277147301
WDs,20210628,96455,39628188153809664
WDs,20220315,126285,39633432787026317
WDs,20230228,169296,39627926588624606
WDs,20210705,97555,39627777988624570
WDs,20230514,180731,39628312510726170
WDs,20211118,109375,39633130574843337
WDs,20230125,164713,39627914953625258
WDs,20231031,202950,39628317447424609
WDs,20210620,95397,39633232886498450
WDs,20210516,88875,39633001268645167
WDs,20210403,83268,39633318437718465
WDs,20220121,119679,39633219796077701
WDs,20220419,130975,39628141223743087
WDs,20231214,209804,39633292881822767
WDs,20210923,101438,39633450143059348
WDs,20230923,197812,39627767335097332
WDs,20220202,121152,39627763874792117
WDs,20210523,89870,39628460582240376
WDs,20210514,88369,39632976421588409
WDs,20220511,134285,2781668591009804
WDs,20230312,171455,39628329816426963
WDs,20230207,166620,39633161277147301
WDs,20230313,171565,39628163155758932
WDs,20220426,131972,39628523131899797
WDs,20230408,175528,39628433776447554
WDs,20220318,126729,39633236384548877
WDs,20211019,105196,39627772187906959
WDs,20221210,157266,39627959568433881
WDs,20230331,174272,39628117366538914
WDs,20220121,119682,39633355267901709
WDs,20211215,114212,39628232269501785
WDs,20220217,122653,39633282538671096
WDs,20220404,128661,39627895798236664
WDs,20220213,122408,39627998332196024
WDs,20231014,200908,39633195066461225
WDs,20240112,218913,39628120222862495
WDs,20210609,93078,39632951947822266
WDs,20221009,147211,39628086689399277
WDs,20230412,176043,39628261344415573
WDs,20220121,119683,39633293016040879
WDs,20220307,125322,39627859546871460
WDs,20230325,173247,39628145808117974
WDs,20210626,96193,39628100455108942
WDs,20211031,106883,39633019165739986
WDs,20210605,91270,39628016824881164
WDs,20211015,104405,39628387295168508
WDs,20230228,169290,39628128519193692
WDs,20210706,97666,39627836843102960
WDs,20230505,179310,39633244760572816
WDs,20231123,206345,39628501183108234
WDs,20211101,106985,39628084172817743
WDs,20230509,179870,39633167203699064
WDs,20230226,169043,39627991885545998
WDs,20221111,153009,39628045660720094
WDs,20210927,101985,39627797152405171
WDs,20220516,135108,2781171201081345
WDs,20211208,112937,39628493687886083
WDs,20211014,104270,39628275814762190
WDs,20211116,109109,39627919873543215
WDs,20230926,198202,39628326796530452
WDs,20230328,173648,39628116569622071
WDs,20220211,122187,39627763828655794
WDs,20210324,81849,39633328751512568
WDs,20230202,166033,39628117202962530
WDs,20210615,94674,39627824801255454
WDs,20220513,134598,39628239957660069
WDs,20220201,121043,39627781117576268
WDs,20230406,175234,39633118176478516
WDs,20220120,119573,39633263777548867
WDs,20230527,182453,39628089948374721
WDs,20210627,96363,39628450167786463
WDs,20220121,119675,39627949585992201
WDs,20220217,122654,39633224669856060
WDs,20211030,106766,2305843010165810577
WDs,20230406,175234,39633100099027964
WDs,20220120,119550,39633371218838882
WDs,20211201,111720,39627700503056637
WDs,20230318,172285,39628122378735082
WDs,20211008,103444,39627754924152101
WDs,20230928,198514,39633076111805045
WDs,20210613,93602,39627784171032497
WDs,20231017,201289,39628224740724600
WDs,20220524,136579,39627721952724618
WDs,20230508,179712,39628105282753694
WDs,20231231,216587,39633395789071891
WDs,20220309,125543,39628116166967578
WDs,20211109,108183,39627959497131276
WDs,20210603,91060,39627884763022753
WDs,20230207,166644,39633455876671401
WDs,20240311,229864,39633049184373715
WDs,20230228,169296,39627926588624606
WDs,20230107,162368,39633024983239252
WDs,20220607,138524,39628129727154281
WDs,20230407,175405,39633044994264608
WDs,20240301,228225,39628400402367508
WDs,20210514,88385,39632946793024843
WDs,20211129,111471,39633207917808798
WDs,20231206,208372,39628149612351291
WDs,20221030,150905,39628092636923383
WDs,20220913,142236,39627784233943632
WDs,20240119,220190,39633005735577070
WDs,20210511,88043,39627812482586181
WDs,20210926,101885,39627814764283072
WDs,20210514,88367,39632966313315576
WDs,20221121,154171,39628453552591232
WDs,20211031,106893,39633223919075511
WDs,20211119,109539,39633090225637235
WDs,20211031,106893,39633223919075511
WDs,20230407,175384,39628465233726159
WDs,20240204,223398,39633004716364151
WDs,20220317,126566,39633130985885526
WDs,20220317,126562,39627943713968296
WDs,20220220,123076,39633143916922646
WDs,20210521,89671,39632966845991563
WDs,20210609,93067,39627770380161837
WDs,20220126,120341,39632931026634260
WDs,20230401,174408,39628324032480906
WDs,20220121,119687,39633368240882470
WDs,20230208,166793,39633381255807277
WDs,20240304,228673,2781248657293319
WDs,20220424,131694,39627980162470426
WDs,20230903,194446,2781939509493764
WDs,20220314,126191,39627975569707383
WDs,20240216,225756,39628069987683561
WDs,20230509,179856,39633297466196760
WDs,20220321,127035,39628439275181014
WDs,20240217,225895,39628289723075935
WDs,20220325,127452,39627847639238578
WDs,20230409,175637,39628295175670665
WDs,20211015,104397,39628430400031106
WDs,20220305,125014,39628442781614923
WDs,20211015,104397,39628430400031106
WDs,20211126,110972,39627947765664622
WDs,20220413,130149,39627891247415722
WDs,20230405,175092,39633135721251162
WDs,20210609,93066,39627764302612775
WDs,20211122,110200,39627579639992813
WDs,20210609,93087,39628072185496296
WDs,20220523,136460,39628100484470255
WDs,20230429,178212,39628324095394175
WDs,20240309,229560,39628268269210506
WDs,20230509,179847,39628384698894437
WDs,20230509,179856,39633297466196760
WDs,20210511,88038,39633187445410210
WDs,20211022,105666,39628509106144486
WDs,20230405,175092,39633135721251162
WDs,20230424,177664,39628227492187064
WDs,20230208,166793,39633381255807277
WDs,20220221,123248,39628389031609957
WDs,20210605,91268,39627932884271773
WDs,20220107,117293,39633076556401775
WDs,20230218,168073,39633057912718523
WDs,20221121,154162,39627604596098708
WDs,20211021,105528,39628051297861848
WDs,20221207,156904,39628016157982849
WDs,20221221,159439,39628057136337674
WDs,20221224,159906,39628339819842732
WDs,20210103,70749,39633104066842280
WDs,20240214,225451,39628128611469506
WDs,20230603,183562,2305843018051104573
WDs,20240214,225451,39628128611469506
WDs,20210618,95186,39633140758612815
WDs,20211015,104398,39628348745319995
WDs,20210324,81849,39633338947864688
WDs,20220419,130984,39633114355469049
WDs,20230402,174565,39628434128765146
WDs,20230104,161991,39633432375984368
WDs,20220102,116417,39627808997119221
WDs,20211116,109087,39628131505537550
WDs,20230407,175384,39628438662808169
WDs,20211116,109102,39628437513568417
WDs,20220120,119566,39633479004062900
WDs,20230111,162998,39633393293461955
WDs,20221224,159899,39627997816292249
WDs,20221209,157156,39628099171650559
WDs,20220612,139461,2305843021163269367
WDs,20221207,156892,39633270647817128
WDs,20220112,118334,39627865553111245
WDs,20211117,109248,39627907596814133
WDs,20221028,150558,39628045421643542
WDs,20211103,107219,39627597436421983
WDs,20220202,121150,39627763698635396
WDs,20220209,121960,39627818685960653
WDs,20210523,89874,39628211327337555
WDs,20230413,176239,39633145422677138
WDs,20211015,104402,39628354323744485
WDs,20210603,91070,39627915331111940
WDs,20230327,173496,39628272400597702
WDs,20230324,173119,39628272266381529
WDs,20210613,93602,39627796250625814
WDs,20230408,175530,39633329275799079
WDs,20210318,80964,39628141123081056
WDs,20220202,121143,39627769319003955
WDs,20240327,232713,39633362503075576
WDs,20230430,178410,39628158810459863
WDs,20221209,157156,39628134420579407
WDs,20240218,226031,39628448657834136
WDs,20220202,121143,39627769319003955
WDs,20220121,119687,39633368240882470
WDs,20211016,104562,39628249457757411
WDs,20211022,105666,39628509106144486
WDs,20240105,217652,39628517394092511
WDs,20210619,95299,39633058923546049
WDs,20230124,164572,39627920548823482
WDs,20220314,126191,39627975569707383
WDs,20220516,135119,39628476424130354
WDs,20210628,96452,39628147271930326
WDs,20230228,169304,39628052598100491
WDs,20230120,164046,39628105068841690
WDs,20210627,96363,39628434141350043
WDs,20230407,175390,39633424901735383
WDs,20230111,162998,39633393293461955
WDs,20240301,228225,39628400402367508
WDs,20211116,109087,39628131505537550
WDs,20231029,202661,39633057434568070
WDs,20210626,96194,39627981651447120
WDs,20220516,135119,39628476424130354
WDs,20211020,105399,39633028724559200
WDs,20231119,205781,39633099092397244
WDs,20240402,233933,39628087767336511
WDs,20220416,130576,2781798387941377
WDs,20230409,175638,39628372988399527
WDs,20210516,88866,39633058571223856
WDs,20230208,166793,39633387379494001
WDs,20211020,105399,39633028724559200
WDs,20230606,184097,2782158632517632
WDs,20220913,142236,39627784233943632
WDs,20220210,122055,39627835412845170
WDs,20240217,225895,39628289723075935
WDs,20211016,104542,39628315681622469
WDs,20231108,203989,39627556592293034
WDs,20220610,139165,39628369171586783
WDs,20221009,147211,39628092582400720
WDs,20220513,134600,39628296803058300
WDs,20221207,156900,39633117702522906
WDs,20210324,81849,39633338947864688
WDs,20220221,123248,39628378118030522
WDs,20230807,189133,39628228410741199
WDs,20230509,179841,39628378877202278
WDs,20240112,218951,2781382740803584
WDs,20220321,127035,39628439275181014
WDs,20230925,198051,39637139004067896
WDs,20210618,95185,39633244617965750
WDs,20240214,225453,39628175440871624
WDs,20220321,127034,39628523089957440
WDs,20211020,105399,39633028724559200
WDs,20240217,225898,39089837424315413
WDs,20230430,178410,39628158810459863
WDs,20230211,167290,2781739634130946
WDs,20230423,177527,39628432732065334
WDs,20231203,207831,39627556080584528
WDs,20220419,130973,39628088262265028
WDs,20211118,109373,39633182462577599
WDs,20211002,102706,39627796376457329
WDs,20240310,229688,39628406664467302
WDs,20210926,101885,39627814764283072
WDs,20210523,89869,39632951650029259
WDs,20220403,128553,39627997895986477
WDs,20210629,96686,39633438508059737
WDs,20220119,119449,39633467629110802
WDs,20220408,129177,39627920150366879
WDs,20210514,88359,39632980804635420
WDs,20211014,104290,39628003470216028
WDs,20220120,119566,39633479004062900
WDs,20220109,117663,39628506136578719
WDs,20220209,121960,39627818685960653
WDs,20230319,172503,39632991609163432
WDs,20221207,156897,2781967867183110
WDs,20230903,194447,39633216973310076
WDs,20221121,154171,39628453552591232
WDs,20230531,182971,39633221062757424
WDs,20221105,152079,39633052648868257
WDs,20221207,156900,39633122190428684
WDs,20211218,114638,39627835530285350
WDs,20211020,105399,39633062002168032
WDs,20220321,127034,39628523089957440
WDs,20230806,188994,39633308610462583
WDs,20230424,177665,39628256151868073
WDs,20230513,180485,39628255950540543
WDs,20210405,83533,39627908968350478
WDs,20210921,101162,39627796170939507
WDs,20230405,175091,39633131258511513
WDs,20231019,201720,39632955055800556
WDs,20220206,121589,39628039268598610
WDs,20230319,172493,39628454844434939
WDs,20230124,164572,39627920548823482
WDs,20230413,176207,39628345524095263
WDs,20210404,83434,39632930997273506
WDs,20220318,126726,39633220219699909
WDs,20211028,106451,39627550376330704
WDs,20221122,154369,39628315530625584
WDs,20240301,228225,39628400402367508
WDs,20230104,162000,39627986130961422
WDs,20220121,119682,39633342043261074
WDs,20221008,146770,39628410661638979
WDs,20231002,199143,39627851116317103
WDs,20211203,112115,39627775321049056
WDs,20220501,132775,39628363823842628
WDs,20211119,109541,39633148534852093
WDs,20211022,105666,39628509106144486
WDs,20220312,125935,39627896125393307
WDs,20220217,122653,39633259927177162
WDs,20230419,176991,39628267099000447
WDs,20211002,102723,39627809680787260
WDs,20220322,127145,39628423236159188
WDs,20240218,226026,39628490751870431
WDs,20210704,97428,39633077827276491
WDs,20220605,138259,39627908959962224
WDs,20221011,147638,39627766584313229
WDs,20230509,179847,39628384698894437
WDs,20230202,166032,39628040317177201
WDs,20210627,96362,39628257150111026
WDs,20221110,152849,39627628583330095
WDs,20230207,166652,39628023045031316
WDs,20220131,120955,39627758204096703
WDs,20210604,91177,39628064740609651
WDs,20240217,225905,39628318399532140
WDs,20230829,193283,39628392542244091
WDs,20230409,175660,39628341124269876
WDs,20221020,149329,39633324863392884
WDs,20230402,174543,39633131577280550
WDs,20240128,222141,2305843015249304709
WDs,20220218,122775,39633259876846987
WDs,20230409,175638,39628350938941260
WDs,20220525,136703,39627872716984414
WDs,20220329,127995,39627871697765906
WDs,20210705,97539,39628112035582459
WDs,20230413,176238,39633175533586176
WDs,20230303,169607,39628175759640066
WDs,20230129,165479,39633029718607082
WDs,20220516,135110,39628094029435712
WDs,20220523,136447,39627944842233294
WDs,20240106,217779,39628110575961875
WDs,20240117,219711,39628324166701820
WDs,20230304,169734,39628022424274785
WDs,20230401,174402,39633416399881745
WDs,20230104,161999,39627901930309115
WDs,20231120,205894,39628236291837834
WDs,20220318,126729,39633220391668605
WDs,20240404,234302,39628459844044230
WDs,20231111,204404,39628300343051067
WDs,20230413,176220,39633109196474296
WDs,20220202,121143,39627769319003955
WDs,20210531,90515,39627855067350105
WDs,20220125,120193,39627745143031436
WDs,20231021,201920,39628113939797210
WDs,20230225,168940,39633034131014626
WDs,20231028,202449,39633259033791585
WDs,20240409,235173,39628453837802794
WDs,20240117,219711,39628324166701820
WDs,20240407,234874,39628501002749672
WDs,20210707,97853,39628524549574563
WDs,20220314,126191,39627975569707383
WDs,20210618,95187,39633196307975526
WDs,20220126,120341,39632941206210883
WDs,20221219,159073,39627992091066828
WDs,20230419,176991,39628267099000447
WDs,20220402,128438,39628003747038968
WDs,20220316,126434,39627903167631498
WDs,20221008,146745,39628314834374863
WDs,20211117,109248,39627907609397325
WDs,20220219,122884,39633062694227120
WDs,20220604,138143,39628528391556707
WDs,20220209,121960,39627818685960653
WDs,20221009,147211,39628092582400720
WDs,20221121,154171,39628453552591232
WDs,20211022,105682,39633464865065721
WDs,20231228,215820,39628367997178944
WDs,20230413,176238,39633175533586176
WDs,20220523,136454,39627921266050538
WDs,20220211,122169,39627823324859582
WDs,20210613,93602,39627796250625814
WDs,20211219,114770,39627781604116050
WDs,20230206,166451,39633368563845067
WDs,20240204,223397,39633052816638028
WDs,20211003,102825,39627803007650349
WDs,20230614,185317,39628517830295940
WDs,20230401,174410,39628146772806327
WDs,20230408,175508,39628232726679035
WDs,20230208,166789,39633342672407116
WDs,20240112,218951,2781382740803584
WDs,20210418,85341,39627740025979205
WDs,20220130,120833,39627842614466304
WDs,20210504,87256,39633158248860216
WDs,20210707,97853,39628524549574563
WDs,20211116,109110,39627823404548669
WDs,20230806,188994,39633308610462583
WDs,20210706,97667,39628094406922263
WDs,20220219,122884,39633062694227120
WDs,20220130,120833,39627842614466304
WDs,20231120,205909,39628096936086255
WDs,20240214,225470,39628205207848085
WDs,20221207,156900,39633122190428684
WDs,20231019,201720,39632955055800556
WDs,20220606,138390,39627909014490989
WDs,20220516,135110,39628094029435712
WDs,20220314,126189,39628017286251627
WDs,20231217,210275,39628370773806329
WDs,20211111,108416,39627965872474338
WDs,20210618,95189,39628396119984503
WDs,20221112,153144,39633380840573491
WDs,20240204,223398,39633004716364151
WDs,20210704,97428,39633068545282198
WDs,20230408,175530,39633329275799079
WDs,20210511,88038,39633187445410210
WDs,20211014,104272,39627989599653033
WDs,20230409,175637,39628295175670665
WDs,20230523,181896,39628198757008878
WDs,20210704,97428,39633077827276491
WDs,20230401,174408,39628351765217360
WDs,20210609,93087,39628054435204412
WDs,20210927,101986,39627778923959073
WDs,20220605,138259,39627908959962224
WDs,20230620,186116,39627898784580695
WDs,20220218,122782,39633166717160782
WDs,20230312,171455,39628346451034861
WDs,20230325,173271,39628245645132861
WDs,20211201,111697,39628137184629988
WDs,20230211,167281,39628169552072372
WDs,20210521,89671,39632966845991563
WDs,20221207,156904,39628016157982849
WDs,20220522,136308,39627878467373031
WDs,20231005,199581,39627568487335422
WDs,20230409,175637,39628295175670665
WDs,20231029,202661,39633066817226066
WDs,20220218,122775,39633259876846987
WDs,20230509,179859,39633166876541407
WDs,20230120,164046,39628105068841690
WDs,20220325,127452,39627847639238578
WDs,20240219,226192,39628517066935821
WDs,20211116,109107,39627865473418956
WDs,20220516,135110,39628099960178791
WDs,20230401,174410,39628146772806327
WDs,20221209,157156,39628134420579407
WDs,20210611,93366,39627987032739629
WDs,20240212,225149,39633043396235136
WDs,20240316,230772,39628356446064915
WDs,20231120,205909,39628096936086255
WDs,20240107,217986,39628255455611420
WDs,20220121,119687,39633368240882470
WDs,20240316,230769,39633014707194484
WDs,20230207,166626,39633266889720401
WDs,20220403,128553,39628009828781871
WDs,20220102,116417,39627808997119221
WDs,20231123,206344,39632935166411623
WDs,20210619,95299,39633058923546049
WDs,20230413,176238,39633175533586176
WDs,20230424,177665,39628256151868073
WDs,20211022,105666,39628493528502424
WDs,20210531,90515,39627855067350105
WDs,20210708,97942,39628363479912802
WDs,20211021,105495,39627627274704214
WDs,20211029,106590,39627567770108979
WDs,20230113,163254,39627997774351655
WDs,20220311,125822,39627793197172791
WDs,20230409,175662,39628385206405079
WDs,20230510,179991,39633204797245683
WDs,20220507,133640,39633467562002134
WDs,20211117,109248,39627889531947333
WDs,20220523,136460,39628082788702550
WDs,20220317,126566,39633130985885526
WDs,20230401,174402,39633416399881745
WDs,20230312,171455,39628346451034861
WDs,20220513,134600,39628296803058300
WDs,20220306,125201,39628003570881422
WDs,20230512,180281,39628134567384812
WDs,20230413,176238,39633175533586176
WDs,20220424,131694,39627980162470426
WDs,20210514,88364,39632951108961710
WDs,20240217,225895,39628289723075935
WDs,20211126,110972,39627947765664622
WDs,20211130,111578,39628138044458383
WDs,20240118,219848,39628205014911765
WDs,20230112,163115,39628104536165912
WDs,20230405,175092,39633135721251162
WDs,20230129,165479,39633029718607082
WDs,20230413,176240,39633054477586802
WDs,20220509,134006,39633170768857837
WDs,20220419,130973,39628088262265028
WDs,20230126,164817,39633194982573650
WDs,20211114,108755,39627797676690987
WDs,20221207,156896,2781894827573253
WDs,20220125,120206,39628460036984644
WDs,20220604,138142,39628507696859151
WDs,20220509,133998,39633455658565732
WDs,20221105,152079,39633052648868257
WDs,20211020,105381,39627929247811986
WDs,20240229,228101,39633010911349337
WDs,20210612,93468,39628216356307449
WDs,20210705,97550,39633141043827207
WDs,20240118,219818,39633130671311840
WDs,20210629,96686,39633438508059737
WDs,20230331,174274,39628193161807917
WDs,20240219,226192,39628517066935821
WDs,20240316,230768,39632950320433080
WDs,20220525,136695,2305843038242475179
WDs,20211202,111874,39628331678700404
WDs,20230120,164053,39628052308691180
WDs,20220416,130577,39633053978461047
WDs,20220321,127026,39628486503039712
WDs,20210602,90769,39628112241103860
WDs,20230208,166788,39633127311672393
WDs,20230119,163846,39627944338916763
WDs,20220225,124025,39627769742624942
WDs,20220516,135122,39628460737432376
WDs,20220109,117675,39628163663269643
WDs,20230208,166767,39633199562753616
WDs,20210609,93078,39632946885299876
WDs,20230430,178416,39633192407270310
WDs,20230502,178769,39633268051542945
WDs,20230430,178416,39633192407270310
WDs,20211019,105196,39627808426689383
WDs,20210516,88859,39632945891249813
WDs,20211015,104400,39628414377791347
WDs,20230522,181769,39628152388979688
WDs,20220426,131946,2305843014892782167
WDs,20220607,138518,39627939293171212
WDs,20220317,126566,39633144218913905
WDs,20230119,163847,39628075620631073
WDs,20231216,210126,39628180868303535
WDs,20220416,130577,39633053978461047
WDs,20220425,131836,39627873270632742
WDs,20220418,130784,2780984554553356
WDs,20240321,231559,39628262820809950
WDs,20210927,101993,39627767184100735
WDs,20230308,170669,39633048387453074
WDs,20231108,203987,39627592399063080
WDs,20211205,112533,39628021602191531
WDs,20230401,174409,39628233552953777
WDs,20230120,164053,39628040413644634
WDs,20231125,206842,39628039398622759
WDs,20240404,234288,39633009812443228
WDs,20220120,119547,39633328277555348
WDs,20230129,165472,39633166062846255
WDs,20231123,206343,39628480182223043
WDs,20240217,225890,39628400167489382
WDs,20221122,154369,39628348929868863
WDs,20230411,175901,39628227022424777
WDs,20210628,96455,39628188116062303
WDs,20240402,233932,39628134701601213
WDs,20220327,127687,39633005555221092
WDs,20220113,118498,39627821286426791
WDs,20220307,125349,39627812914594720
WDs,20221127,155012,39627989310248393
WDs,20211030,106771,39627803527750848
WDs,20240302,228392,39633301203322582
WDs,20230326,173387,39628117622394642
WDs,20220418,130784,2780984554553356
WDs,20230514,180739,39628318571496820
WDs,20220531,137561,39628006771131770
WDs,20230308,170681,2305843020718677371
WDs,20221207,156892,39633263051934516
WDs,20211117,109244,39628283398066331
WDs,20221002,145351,39628311478934243
WDs,20230402,174544,39633086442374182
WDs,20220120,119550,39633364877052577
WDs,20210705,97544,39628330307159052
WDs,20240320,231406,39628267853973930
WDs,20230519,181408,39627993122869898
WDs,20211022,105685,39633247566565470
WDs,20220528,137099,39627866442303853
WDs,20221228,160927,39633211789150095
WDs,20221222,159599,39627884486199185
WDs,20211021,105521,39633085293138270
WDs,20220126,120310,39627779511160357
WDs,20220512,134451,39628216968679352
WDs,20220126,120310,39627779511160357
WDs,20210923,101420,39627760024424885
WDs,20230507,179570,39633342890510054
WDs,20211015,104402,39628376322873157
WDs,20220227,124247,2305843037760138476
WDs,20210521,89675,39633001625161951
WDs,20240316,230768,39632950320433080
WDs,20220516,135110,39628052652626037
WDs,20210926,101883,39627766349437892
WDs,20210617,95078,39632966518834503
WDs,20240316,230768,39632950320433080
WDs,20210609,93061,39628164179167565
WDs,20221124,154676,2781398645604359
WDs,20230404,174963,2305843021763052531
WDs,20230108,162491,39633404471280532
WDs,20210522,89780,39633091379071261
WDs,20210612,93470,39628022902424647
WDs,20230119,163824,39627809437522521
WDs,20211212,113572,39628372493468574
WDs,20230201,165848,39627781214048353
WDs,20240217,225884,39632965277321816
WDs,20240406,234752,39628181468088625
WDs,20231031,202941,2780812978159623
WDs,20220120,119545,39633207431266507
WDs,20220607,138510,39633339249855068
WDs,20221012,147759,39628060315620680
WDs,20211101,106995,39636910037010026
WDs,20211204,112305,39628213311244904
WDs,20220219,122887,39633126770609868
WDs,20211019,105219,39628435491915114
WDs,20211219,114744,39627815443766024
WDs,20220322,127141,39628268046910486
WDs,20210928,102097,39627784733067485
WDs,20211218,114606,2305843027828015559
WDs,20211106,107644,39627929147148438
WDs,20210531,90504,39627703514568086
WDs,20220210,122055,39627835425427484
WDs,20230414,176367,39628058994413088
WDs,20211118,109375,39633139408046736
WDs,20230509,179848,39628433436706980
WDs,20221209,157155,39628063671063044
WDs,20220217,122633,39633368144415015
WDs,20210708,97942,39628341354957051
WDs,20230402,174562,39628330219080179
WDs,20221230,161379,39627962672221030
WDs,20230325,173248,39628261226972780
WDs,20231217,210311,39628272870359561
WDs,20230308,170669,39633048387453074
WDs,20230104,161994,2781050094747653
WDs,20240404,234288,39633000018742625
WDs,20210619,95304,39628341514342888
WDs,20220311,125825,39628021883209885
WDs,20220121,119689,39633332115343306
WDs,20230419,177010,39627975213187801
WDs,20220120,119550,39633364877052577
WDs,20220109,117675,39628163663269643
WDs,20211013,104097,39628269728831654
WDs,20210705,97539,39628117928578687
WDs,20230207,166627,39633452995184521
WDs,20220121,119676,39628003541516607
WDs,20210404,83417,39633314780286625
WDs,20240203,223262,39628151810165728
WDs,20220321,127035,39628502449785710
WDs,20240113,219075,39628233020279566
WDs,20220321,127019,39628261998726023
WDs,20231101,203064,39628049146187534
WDs,20210923,101426,39627844854222305
WDs,20230909,195385,39627556785233942
WDs,20240114,219222,39628273549839687
WDs,20211023,105807,39633024156959578
WDs,20220218,122759,39633161507834599
WDs,20231228,215816,39628128787631039
WDs,20220513,134593,39633006213730164
WDs,20220516,135112,39628233796223448
WDs,20211206,112648,39628096147557478
WDs,20211111,108415,39628096629901657
WDs,20220101,116333,39628464973677113
WDs,20220318,126724,39633135553480506
WDs,20220601,137704,39628006796296827
WDs,20220122,119784,39628121997054571
WDs,20231213,209572,39627998311222520
WDs,20220121,119688,39633380786045721
WDs,20220218,122758,39633090284358557
WDs,20230331,174269,39628496602924717
WDs,20230418,176877,39632941302679811
WDs,20231123,206343,39628495852144782
WDs,20211015,104409,39628149503296236
WDs,20231228,215788,39627538380620356
WDs,20211206,112648,39628096147557478
WDs,20230326,173387,39628117622394642
WDs,20231003,199285,39627887342520824
WDs,20230505,179294,39628221515302188
WDs,20210706,97679,39627796468735305
WDs,20231207,208576,39628328780434370
WDs,20230331,174262,39628256218973891
WDs,20211101,107002,39628120193501058
WDs,20230208,166788,39633127311672393
WDs,20240222,226794,2305843018457947499
WDs,20211015,104400,39628414377791347
WDs,20230611,184907,39628256499993547
WDs,20230424,177665,39628221808903243
WDs,20240404,234302,39628422468603971
WDs,20220402,128451,39628491297129343
WDs,20230107,162368,39633024987432577
WDs,20220528,137099,39627866442303853
WDs,20220219,122887,39633126770609868
WDs,20230406,175233,39632980972405383
WDs,20211106,107645,39627935275026944
WDs,20211119,109541,39633130948133508
WDs,20221020,149329,39633300142164413
WDs,20221008,146745,39628303606222165
WDs,20240302,228392,39633301203322582
WDs,20210619,95298,39633162531243225
WDs,20231231,216587,39633418811607990
WDs,20220317,126575,39633274980533090
WDs,20220407,129073,39627769650354031
WDs,20240404,234302,39628438578924677
WDs,20210629,96677,39628291191085286
WDs,20230903,194446,39633188133273869
WDs,20230207,166628,39633380718937164
WDs,20230829,193292,2305843047792902549
WDs,20220401,128356,39628352469861951
WDs,20230225,168934,39632994998157768
WDs,20240402,233932,39628134701601213
WDs,20220418,130793,2305843018638300659
WDs,20220508,133857,39627854664700868
WDs,20230331,174262,39628256218973891
WDs,20210927,101985,39627766974385631
WDs,20230430,178416,39633192407270310
WDs,20230405,175094,39633157682627182
WDs,20210609,93078,39632946885299876
WDs,20230209,166927,39633244244673123
WDs,20230430,178410,39628123729299715
WDs,20230201,165849,39627853716785311
WDs,20210705,97539,39628117928578687
WDs,20210611,93365,39628181631666742
WDs,20220219,122884,39633099675403548
WDs,20231010,200315,39627784795988042
WDs,20220219,122886,39633104243003016
WDs,20230407,175394,39633248619334263
WDs,20211103,107220,39627928866130578
WDs,20240227,227811,2781444329963529
WDs,20211023,105804,39633296442787361
WDs,20221205,156644,39633219728966233
WDs,20210522,89780,39633058856437918
WDs,20220217,122633,39633338671040835
WDs,20230524,182038,39628041214755228
WDs,20211111,108420,39627700716966158
WDs,20210609,93078,39632946885299876
WDs,20220122,119784,39628121997054571
WDs,20210708,97942,39628330244248539
WDs,20220109,117675,39628163663269643
WDs,20240223,226856,39628181929464354
WDs,20211013,104125,39628421445190316
WDs,20230207,166624,39633364914801859
WDs,20240222,226794,2305843018457947499
WDs,20220509,134006,39633149222716518
WDs,20220510,134154,39627921513514730
WDs,20220126,120335,39627733600312144
WDs,20211218,114606,2305843027828015559
WDs,20210705,97543,39628228435907282
WDs,20211019,105217,39628403199972381
WDs,20220403,128563,39627697114059997
WDs,20220126,120337,39627998810341432
WDs,20230113,163263,39633053328346333
WDs,20220414,130265,39633251815392986
WDs,20211118,109382,39628306345104647
WDs,20220511,134286,39628449769325897
WDs,20240329,233208,39633191723598888
WDs,20210521,89675,39632961972209860
WDs,20231213,209572,39627998311222520
WDs,20220419,130975,39628176212626935
WDs,20240203,223262,39628151810165728
WDs,20211101,106995,39636910037010026
WDs,20210618,95189,39628390671584970
WDs,20211030,106752,39628090841760600
WDs,20211005,103135,39627773047742827
WDs,20211212,113572,39628372493468574
WDs,20230414,176364,39627945341358995
WDs,20230318,172288,39628175034025315
WDs,20231123,206343,39628480182223043
WDs,20230209,166922,2305843015010222490
WDs,20230829,193292,2305843047776129689
WDs,20230120,164053,39628040413644634
WDs,20220407,129073,39627769650354031
WDs,20220329,128007,39627745637960218
WDs,20230121,164173,39627895689185114
WDs,20211001,102586,39627795998967766
WDs,20220402,128439,39627943923679845
WDs,20230312,171447,39628064115658284
WDs,20220322,127141,39628268046910486
WDs,20210606,91377,39633010848434395
WDs,20230611,184917,39628486897306058
WDs,20230505,179318,39633402592234223
WDs,20211014,104275,39627977687827807
WDs,20211119,109541,39633130948133508
WDs,20230331,174262,39628250506330443
WDs,20210522,89780,39633058856437918
WDs,20211031,106893,39633191119620058
WDs,20210617,95096,39633451283909109
WDs,20230121,164173,39627895689185114
WDs,20210706,97666,39627854937326434
WDs,20220321,127027,39628449668664107
WDs,20221028,150558,39628057333468660
WDs,20211205,112533,39628021602191531
WDs,20211118,109342,39627863212690804
WDs,20211205,112509,39628483076297462
WDs,20231031,202941,2780812978159623
WDs,20220508,133857,39627854664700868
WDs,20230202,166030,39628111179944415
WDs,20220307,125349,39627812914594720
WDs,20231028,202455,39633024119211616
WDs,20220130,120833,39627836595636103
WDs,20240312,230042,39628318038820431
WDs,20221017,148908,39627597285425433
WDs,20230121,164173,39627895689185114
WDs,20210926,101883,39627778445809678
WDs,20210504,87239,39628379107889536
WDs,20210628,96455,39628188116062303
WDs,20211023,105808,39628521504510256
WDs,20221209,157155,39628069572446502
WDs,20220407,129073,39627769650354031
WDs,20240117,219668,39632929525075496
WDs,20221104,151947,39627931890222554
WDs,20211204,112305,39628213311244904
WDs,20240128,222146,39633199877328835
WDs,20211212,113575,39627961762059026
WDs,20230505,179308,39633293896845319
WDs,20220516,135113,39628285038036673
WDs,20230112,163129,39633282156986726
WDs,20210414,84822,39633308434302538
WDs,20211020,105399,39633062002165846
WDs,20240316,230768,39632950320433080
WDs,20220418,130783,39627757776276529
WDs,20211119,109532,39633457680221339
WDs,20231220,211316,39628078292402294
WDs,20220125,120204,39628433407345677
WDs,20230104,161993,39628003801565865
WDs,20211015,104412,39628019702170074
WDs,20240312,230060,39628385130909242
WDs,20220120,119545,39633207431266507
WDs,20231119,205789,39628243917079911
WDs,20220318,126724,39633135553480506
WDs,20240117,219668,39632929525075496
WDs,20220925,144347,39627772481508339
WDs,20231120,205903,2781564702294022
WDs,20231217,210275,39628419738111641
WDs,20211020,105375,39627934964649666
WDs,20210605,91270,39627956993133774
WDs,20220514,134783,39633260199806132
WDs,20230508,179730,39628285184837152
WDs,20220510,134154,39627921513514730
WDs,20230413,176222,2781783741431812
WDs,20230108,162511,39628070201594700
WDs,20231101,203064,39628049146187534
WDs,20230909,195334,39633275546763886
WDs,20231123,206335,39633066938861037
WDs,20210609,93066,39627758287978830
WDs,20220317,126575,39633274980533090
WDs,20240312,230042,39628318038820431
WDs,20230207,166628,39633380718937164
WDs,20211001,102586,39627795998967766
WDs,20230331,174269,39628496602924717
WDs,20231208,208703,39628063222270677
WDs,20220120,119550,39633364877052577
WDs,20220322,127142,39628329921284394
WDs,20231010,200315,39627784795988042
WDs,20231207,208551,39628143501249347
WDs,20221030,150872,39628078221101007
WDs,20230228,169301,39628058491093759
WDs,20220516,135112,39628233796223448
WDs,20221124,154682,39627968116426577
WDs,20240404,234288,39633009812443228
WDs,20230618,185813,39628147037048353
WDs,20230410,175791,39628135574015194
WDs,20210626,96194,39627993609406042
WDs,20231006,199747,39627586631898361
WDs,20220508,133857,39627854664700868
WDs,20220607,138518,39627933312090832
WDs,20230207,166627,39633452995184521
WDs,20211108,107946,39628066401552541
WDs,20230514,180739,39628318571496820
WDs,20231214,209805,39633345277067857
WDs,20211219,114744,39627821450010111
WDs,20220403,128555,39627877976639811
WDs,20211023,105807,39633024156959578
WDs,20211111,108415,39628096629901657
WDs,20220307,125331,2780881357897746
WDs,20230512,180283,39628169753396757
WDs,20210610,93286,39627766013887489
WDs,20211023,105804,39633296442787361
WDs,20210602,90759,39627830555839016
WDs,20211204,112305,39628213311244904
WDs,20220120,119574,39633183527929784
WDs,20211103,107257,39628226636548095
WDs,20210626,96196,39628094641801609
WDs,20220121,119676,39628003541516607
WDs,20231119,205784,39633033715778023
WDs,20210521,89663,39633212619623897
WDs,20220219,122887,39633126770609868
WDs,20211127,111111,39633331830131479
WDs,20240404,234302,39628438578924677
WDs,20231123,206331,39632955101938456
WDs,20231228,215816,39628128787631039
WDs,20220125,120190,39627781125967555
WDs,20230513,180484,39628192859817473
WDs,20210629,96677,39628291191085286
WDs,20221127,155012,39627989310248393
WDs,20211204,112305,39628213311244904
WDs,20220219,122887,39633131241736938
WDs,20211023,105807,39633052799864728
WDs,20231031,202941,2780812978159623
WDs,20231108,203974,39628114032067547
WDs,20211013,104097,39628269728831654
WDs,20220316,126414,2305843015500962482
WDs,20230523,181902,39628250737019194
WDs,20211013,104098,39628275437278612
WDs,20211015,104409,39628149503296236
WDs,20211101,106999,39628013410714047
WDs,20210613,93577,39627993097703368
WDs,20230418,176859,39628367611301719
WDs,20230404,174963,2305843021763052531
WDs,20210505,87364,39628438616674543
WDs,20210609,93068,39627806748970366
WDs,20210706,97680,39627742077000278
WDs,20211101,106999,39628013410714047
WDs,20220317,126575,39633274980533090
WDs,20230308,170674,39633207993304184
Stars classified,20231005,199567,2305843028897572829
Stars classified,20231005,199567,2305843028905958555
Stars classified,20231005,199567,2305843029614794488
Stars classified,20231005,199567,2305843028897567123
Stars classified,20231005,199567,2305843027463111816
Stars classified,20231122,206178,39627809693370532
Stars classified,20210927,101989,39627785152496356
Stars classified,20221123,154515,39627766735307755
Stars classified,20221123,154515,39627766735314803
Stars classified,20221123,154515,39627754664102250
Stars classified,20221123,154515,39627760708093008
Stars classified,20221123,154515,39627766739507135
Stars classified,20221123,154515,39627772779305979
Stars classified,20221123,154515,39627772783494487
Stars classified,20221123,154515,39627772796082572
Stars classified,20221123,154515,39627760716481145
Stars classified,20221123,154515,39627760720675390
Stars classified,20221123,154515,39627760712290422
Stars classified,20210420,85624,39633407851889269
Stars classified,20221115,153562,39627784259113392
Stars classified,20221115,153562,39627796347102237
Stars classified,20221115,153562,39627802395279603
Stars classified,20221115,153562,39627790332468387
Stars classified,20221115,153562,39627796380648915
Stars classified,20221115,153562,39627790336663148
Stars classified,20221115,153562,39627778257067331
Stars classified,20220125,120177,39627815582173843
Stars classified,20220125,120177,39627809554957065
Stars classified,20230822,192111,2305843027798656309
Stars classified,20230822,192111,2305843027798656358
Stars classified,20230822,192111,2305843027798657886
Stars classified,20230822,192111,2305843027798658713
Stars classified,20220217,122622,39627767515449418
Stars classified,20220426,131961,2305843020269885609
Stars classified,20230829,193268,39633435853066020
Stars classified,20220923,144091,39627779393725083
Stars classified,20230111,162996,39633297193569478
Stars classified,20231005,199567,2305843028897565125
Stars classified,20220513,134591,39633149465986803
Stars classified,20221123,154515,39627754668297346
Stars classified,20221123,154515,39627760716484938
Stars classified,20221123,154515,39627760716486231
Stars classified,20221123,154515,39627760716484018
Stars classified,20221123,154515,39627772800273522
Stars classified,20210420,85624,39633399094184877
Stars classified,20230603,183572,2305843019330358290
Stars classified,20221115,153562,39627784254917441
Stars classified,20230402,174540,39633448360479268
Stars classified,20220302,124586,2305843037848222778
Stars classified,20220127,120449,39627781444733594
Stars classified,20220127,120449,39627799568323938
Stars classified,20220127,120449,39627787501305945
Stars classified,20230822,192111,2305843027798655182
Stars classified,20220217,122622,39627761458872385
Stars classified,20220217,122622,39627755444241035
Stars classified,20221008,146769,39628464029964028
Stars classified,20220122,119785,39627804953811234
Stars classified,20230206,166457,39633318647434542
Stars classified,20231213,209548,39628120285777525
Stars classified,20230509,179864,39633183955750629
Stars classified,20211108,107946,39628078267240988
Stars classified,20220923,144091,39627791477508411
Stars classified,20220923,144091,39627767330901647
Stars classified,20220513,134596,39628374418657561
Stars classified,20230323,173009,2305843038338944687
Stars classified,20210428,86505,2305843020240525811
Stars classified,20230111,162996,39633271297934185
Stars classified,20220318,126732,39633275047641717
Stars classified,20221126,154912,2305843029010811348
Stars classified,20221126,154912,2305843029010810817
Stars classified,20220316,126425,2305843020781591268
Stars classified,20220316,126425,2305843020785787264
Stars classified,20221114,153433,39627803502577985
Stars classified,20221114,153433,39627809546570076
Stars classified,20231005,199567,2305843028893371965
Stars classified,20231005,199567,2305843028893374757
Stars classified,20231005,199567,2305843028897573060
Stars classified,20231005,199567,2305843029614798057
Stars classified,20231005,199567,2305843027463116329
Stars classified,20231005,199567,2305843028897566139
Stars classified,20220121,119677,39632975163296210
Stars classified,20231122,206178,39627809693370692
Stars classified,20221123,154515,39627772783493351
Stars classified,20221123,154515,39627772783500777
Stars classified,20221123,154515,39627766752086363
Stars classified,20220526,136835,2305843036908694000
Stars classified,20220217,122622,39627761471456238
Stars classified,20220923,144091,39627791464928488
Stars classified,20220923,144091,39627767330899435
Stars classified,20221114,153433,39627779326615064
Stars classified,20221207,156869,39627796871384776
Stars classified,20220418,130791,2305843018705407191
Stars classified,20220418,130791,2305843018692829994
Stars classified,20231005,199569,2305843028889182095
Stars classified,20220316,126422,2305843020894834400
Stars classified,20210411,84348,2305843036761887639
Stars classified,20210411,84348,2305843036774474025
Stars classified,20231010,200315,39627754617968929
Stars classified,20231010,200315,39627760636790704
Stars classified,20231010,200315,39627766676587924
Stars classified,20231010,200315,39627784804369257
Stars classified,20231010,200315,39627790848364796
Stars classified,20231010,200315,39627778772960524
Stars classified,20231010,200315,39627784816958919
Stars classified,20231010,200315,39627790856752956
Stars classified,20231010,200315,39627772737360079
Stars classified,20220212,122278,39627791599145499
Stars classified,20211206,112655,2305843027907713018
Stars classified,20211206,112655,2305843027882541779
Stars classified,20230208,166775,39633239865822185
Stars classified,20221013,148120,2305843028176149974
Stars classified,20231005,199567,2305843028897563506
Stars classified,20231005,199567,2305843028897564689
Stars classified,20231005,199567,2305843028893368735
Stars classified,20231005,199567,2305843028897564914
Stars classified,20231122,206178,39627815724782822
Stars classified,20221123,154515,39627754664103140
Stars classified,20221123,154515,39627772775113591
Stars classified,20221123,154515,39627760703901005
Stars classified,20221123,154515,39627766752085335
Stars classified,20221123,154515,39627760716488310
Stars classified,20230111,162991,39633338977225232
Stars classified,20230111,162991,39633355557307530
Stars classified,20230111,162991,39633365246151021
Stars classified,20210420,85624,39633419147151780
Stars classified,20221115,153562,39627808422496532
Stars classified,20221115,153562,39627802395280312
Stars classified,20221115,153562,39627814491655308
Stars classified,20211218,114602,2305843027916098423
Stars classified,20211218,114602,2305843027916098618
Stars classified,20220217,122622,39627767498674997
Stars classified,20220923,144091,39627755255499804
Stars classified,20240219,226187,39633085997780435
Stars classified,20240216,225735,39628350431429188
Stars classified,20230408,175527,2305843019561053301
Stars classified,20221126,154912,2305843029010816538
Stars classified,20221126,154912,2305843029010819641
Stars classified,20230922,197556,2305843029258303512
Stars classified,20230922,197556,2305843029249892748
Stars classified,20221114,153433,39627773286815715
Stars classified,20221114,153433,39627797446008927
Stars classified,20221114,153433,39627785399959916
Stars classified,20221207,156869,39627796867187781
Stars classified,20221207,156869,39627796846217741
Stars classified,20230824,192381,2305843027836410451
Stars classified,20220218,122774,39633271209853274
Stars classified,20220217,122650,2305843020961941486
Stars classified,20231102,203188,39627778089294702
Stars classified,20221112,153144,39633386960064048
Stars classified,20210606,91377,39633025343948335
Stars classified,20230429,178200,39633407751228951
Stars classified,20220124,120029,39627773421027889
Stars classified,20210401,83003,39633274770820030
Stars classified,20220305,125014,39628490273718684
Stars classified,20210506,87469,39627824037888872
Stars classified,20230402,174545,39633432849941843
Stars classified,20240212,225147,39633108256952243
Stars classified,20220126,120335,39627727552123608
Stars classified,20211211,113402,39627803733265002
Stars classified,20231005,199567,2305843028897568521
Stars classified,20220120,119560,39633424494887910
Stars classified,20211010,103662,39627802466590805
Stars classified,20220204,121356,39627647021485976
Stars classified,20220217,122650,2305843020961946325
Stars classified,20220208,121820,39628328222591454
Stars classified,20230404,174947,2305843015140254020
Stars classified,20220608,138642,2305843020483795847
Stars classified,20210709,98066,39633063843464725
Stars classified,20220314,126183,39627739992425676
Stars classified,20210411,84348,2305843036766079213
Stars classified,20231010,200315,39627760666156770
Stars classified,20240107,217983,2305843013571580753
Stars classified,20230120,164052,39627842329254933
Stars classified,20210620,95395,39633279078367618
Stars classified,20210218,76823,39633016129064922
Stars classified,20220213,122424,39627709709549913
Stars classified,20230407,175398,39633118725931757
Stars classified,20240126,221858,2305843036824800191
Stars classified,20220307,125322,39627829356267300
Stars classified,20230413,176236,39633096110247041
Stars classified,20211125,110854,2305843028205507237
Stars classified,20220404,128676,39627752063637172
Stars classified,20230125,164707,39627962575752532
Stars classified,20230308,170672,39633153060504357
Stars classified,20230308,170672,39633131141071002
Stars classified,20210309,79858,39633038384038737
Stars classified,20220329,128016,39627842807402189
Stars classified,20221209,157153,39627871966204193
Stars classified,20210621,95510,39627663203112398
Stars classified,20220304,124918,39627721583625384
Stars classified,20240302,228360,39633014505866683
Stars classified,20210619,95305,39628428877502697
Stars classified,20230201,165860,39627908544726662
Stars classified,20230531,182966,39633322384559063
Stars classified,20210609,93070,39627800927279048
Stars classified,20220502,132875,2305843037936289377
Stars classified,20220326,127566,39627883970299726
Stars classified,20210107,71246,39627767247013473
Stars classified,20210107,71246,39627761207215593
Stars classified,20210107,71246,39627809525597069
Stars classified,20231005,199567,2305843028893371369
Stars classified,20231005,199567,2305843028893371073
Stars classified,20231005,199567,2305843028897564987
Stars classified,20231005,199567,2305843028905954071
Stars classified,20231005,199567,2305843028905959433
Stars classified,20231005,199567,2305843028905959877
Stars classified,20231005,199567,2305843028905957427
Stars classified,20231005,199567,2305843028897569725
Stars classified,20231005,199567,2305843028897569673
Stars classified,20231005,199567,2305843028897572974
Stars classified,20231005,199567,2305843028897569845
Stars classified,20231005,199567,2305843029614798046
Stars classified,20231005,199567,2305843028897570281
Stars classified,20220217,122659,39627764457802842
Stars classified,20220217,122659,39627764449411885
Stars classified,20220217,122659,39627788612801101
Stars classified,20220217,122659,39627794656793308
Stars classified,20220121,119677,39632950089746820
Stars classified,20220121,119677,39632965159879861
Stars classified,20220121,119677,39632990011130656
Stars classified,20220121,119677,39632990019521402
Stars classified,20220121,119677,39632980154516241
Stars classified,20220513,134591,39633171016321210
Stars classified,20220513,134591,39633166767490155
Stars classified,20220513,134591,39633140737641093
Stars classified,20221123,154515,39627754664101489
Stars classified,20221123,154515,39627754664103210
Stars classified,20221123,154515,39627766739506239
Stars classified,20221123,154515,39627760708099374
Stars classified,20221123,154515,39627772779306016
Stars classified,20221123,154515,39627760716486860
Stars classified,20221123,154515,39627760720682101
Stars classified,20221123,154515,39627760724869232
Stars classified,20211101,106985,39628101872782261
Stars classified,20220608,138639,2305843020873864224
Stars classified,20230505,179312,39633297612998910
Stars classified,20210606,91377,39633010810686686
Stars classified,20230407,175396,39633293955565030
Stars classified,20230405,175081,2305843014838261583
Stars classified,20210511,88038,39633187445410210
Stars classified,20240107,217983,2305843013563188299
Stars classified,20211021,105522,39633057367459596
Stars classified,20230208,166775,39633227979165076
Stars classified,20240402,233933,39628087767336511
Stars classified,20220219,122887,39633108856735889
Stars classified,20220202,121150,39627763698635396
Stars classified,20220323,127259,39628330277799832
Stars classified,20220321,127016,39627968699435879
Stars classified,20211114,108763,39636442988681249
Stars classified,20230413,176220,39633109196474296
Stars classified,20220218,122759,39633170127128593
Stars classified,20210103,70749,39633104066842280
Stars classified,20220611,139338,39633109607514896
Stars classified,20230310,171000,39628009887501550
Stars classified,20210609,93067,39627770380161837
Stars classified,20230211,167273,39627938076822427
Stars classified,20211216,114358,39627787203512498
Stars classified,20230208,166789,39633342672407116
Stars classified,20230208,166789,39633352612907516
Stars classified,20220318,126724,39633161709158531
Stars classified,20220609,139014,39627772020138603
Stars classified,20220318,126723,39633076636092509
Stars classified,20220515,134924,2305843019447803495
Stars classified,20220121,119692,39633355540531526
Stars classified,20220202,121156,39627812398695071
Stars classified,20210620,95393,39633091127410819
Stars classified,20220606,138390,39627909014490989
Stars classified,20211021,105524,39628416072289698
Stars classified,20230124,164564,39627974114282172
Stars classified,20211009,103534,39627657159116564
Stars classified,20240126,221846,39633371319502041
Stars classified,20220514,134783,39633248602556263
Stars classified,20231005,199567,2305843028893368788
Stars classified,20231005,199567,2305843028901758008
Stars classified,20231005,199567,2305843028905957772
Stars classified,20231005,199567,2305843028905954260
Stars classified,20231005,199567,2305843028897570724
Stars classified,20231005,199567,2305843028905961139
Stars classified,20231005,199567,2305843028897568538
Stars classified,20221123,154515,39627766739508858
Stars classified,20221115,153562,39627784259116718
Stars classified,20221115,153562,39627796372265504
Stars classified,20221115,153562,39627784296858705
Stars classified,20221115,153562,39627778248674715
Stars classified,20221115,153562,39627760133473199
Stars classified,20211218,114602,2305843027916098083
Stars classified,20211218,114602,2305843027907708928
Stars classified,20220304,124925,39627782463952361
Stars classified,20220304,124925,39627764365527596
Stars classified,20230822,192111,2305843027798660475
Stars classified,20230822,192111,2305843027798656415
Stars classified,20230822,192111,2305843027798657836
Stars classified,20230822,192111,2305843027798663907
Stars classified,20230822,192111,2305843027844799562
Stars classified,20220217,122622,39627767515450958
Stars classified,20220923,144091,39627797513110465
Stars classified,20221114,153433,39627767280569906
Stars classified,20221207,156869,39627814982386359
Stars classified,20230824,192381,2305843027815439249
Stars classified,20230404,174947,2305843015148638833
Stars classified,20221018,149047,39627814504243179
Stars classified,20221018,149047,39627820552425108
Stars classified,20231005,199569,2305843028910149571
Stars classified,20231005,199569,2305843028889183057
Stars classified,20231005,199569,2305843028889179738
Stars classified,20210928,102081,39627783931959327
Stars classified,20220113,118500,39627791146157255
Stars classified,20220113,118500,39627809294916508
Stars classified,20231206,208399,39633104259779773
Stars classified,20220217,122659,39627770526960862
Stars classified,20220121,119677,39632994960410211
Stars classified,20220121,119677,39632985087021175
Stars classified,20220605,138280,39627651203205482
Stars classified,20210518,89149,39627703426486544
Stars classified,20220513,134591,39633158173362053
Stars classified,20220208,121829,39627902005805112
Stars classified,20220120,119560,39633404731326827
Stars classified,20220120,119560,39633418958407357
Stars classified,20220120,119560,39633413350623875
Stars classified,20230111,162991,39633362050090590
Stars classified,20220206,121614,39627757977603598
Stars classified,20230502,178768,39633237017886938
Stars classified,20230502,178768,39633233050077865
Stars classified,20220211,122182,39627775610454813
Stars classified,20211126,111004,39633445562877491
Stars classified,20230406,175258,39628423492016048
Stars classified,20211203,112111,39627823576518836
Stars classified,20220526,136835,2305843036908689738
Stars classified,20221002,145342,39627538741336329
Stars classified,20231019,201721,39628490386967759
Stars classified,20211114,108756,39627616726026748
Stars classified,20211114,108756,39627616751194074
Stars classified,20220127,120449,39627787480335334
Stars classified,20230206,166457,39633297239705642
Stars classified,20211108,107946,39628095937841954
Stars classified,20230531,182969,2305843019544274482
Stars classified,20220114,118797,39627763803492134
Stars classified,20230226,169060,39627890781848462
Stars classified,20220408,129195,39627848863975645
Stars classified,20221121,154173,39628410753912041
Stars classified,20230510,179991,39633212976136509
Stars classified,20220120,119567,39633430098479127
Stars classified,20220120,119567,39633419147149768
Stars classified,20211102,107129,39633135079524999
Stars classified,20230826,192792,39627609469879612
Stars classified,20220318,126732,39633271289547997
Stars classified,20230510,179991,39633196530274486
Stars classified,20220120,119569,39633396225278099
Stars classified,20211130,111599,39627841788183529
Stars classified,20211130,111599,39627835723222188
Stars classified,20230407,175403,39633063763775064
Stars classified,20211216,114335,39627574388722470
Stars classified,20220403,128577,39627782698832379
Stars classified,20220406,128905,39627914425139704
Stars classified,20220401,128325,39627925833646214
Stars classified,20221106,152246,39628322740635997
Stars classified,20211024,105922,39627562598539457
Stars classified,20220213,122424,39627764059341041
Stars classified,20220323,127259,39628319137728755
Stars classified,20230502,178739,2305843015417074551
Stars classified,20210629,96682,39633414093014229
Stars classified,20221219,159073,39628004015476003
Stars classified,20240118,219811,39628143140537906
Stars classified,20220318,126723,39633104171698717
Stars classified,20220318,126723,39633071988803581
Stars classified,20210612,93473,39627903066966569
Stars classified,20210602,90755,39627782124212447
Stars classified,20210522,89782,39628368886367696
Stars classified,20220407,129082,39627842668991719
Stars classified,20230119,163845,39628016275424903
Stars classified,20220424,131694,39627968200312080
Stars classified,20220424,131694,39628016011182485
Stars classified,20220307,125351,39627770715706745
Stars classified,20220318,126733,39633204231014599
Stars classified,20211116,109110,39627835500923683
Stars classified,20230531,182968,2305843019510724091
Stars classified,20230323,173008,2305843038347336480
Stars classified,20211103,107255,39628394463236019
Stars classified,20221223,159744,39628505838785592
Stars classified,20230507,179581,39627639203301667
Stars classified,20240313,230197,39633365745274256
Stars classified,20230404,174957,2305843020748035117
Stars classified,20230308,170674,39633203887081412
Stars classified,20221123,154515,39627754685079104
Stars classified,20230822,192111,2305843027798657151
Stars classified,20230822,192111,2305843027798657592
Stars classified,20221114,153433,39627773307783672
Stars classified,20220217,122657,39632996206120539
Stars classified,20220608,138642,2305843021192632280
Stars classified,20210519,89265,39633015722216053
Stars classified,20210519,89265,39633020570830105
Stars classified,20210411,84348,2305843036774471534
Stars classified,20220304,124919,39627751912639351
Stars classified,20240128,222159,2305843021096166247
Stars classified,20230514,180728,2305843038020175799
Stars classified,20221013,148120,2305843028188730924
Stars classified,20221013,148120,2305843028188730866
Stars classified,20220514,134786,2305843019015800627
Stars classified,20211009,103551,39627772838022368
Stars classified,20220514,134781,39633086605951027
Stars classified,20211009,103556,39627803322227355
Stars classified,20221115,153590,2305843028155179022
Stars classified,20221115,153590,2305843028163561422
Stars classified,20221115,153590,2305843028155180018
Stars classified,20221115,153590,2305843028159368199
Stars classified,20221115,153590,2305843028159374981
Stars classified,20221115,153590,2305843028159373187
Stars classified,20221115,153590,2305843028159372986
Stars classified,20221115,153590,2305843028159365343
Stars classified,20221115,153590,2305843028155176706
Stars classified,20221115,153590,2305843028159373546
Stars classified,20220419,130957,39627962143741017
Stars classified,20230604,183762,2305843043271452350
Stars classified,20211220,114860,2305843027832217249
Stars classified,20211125,110854,2305843028159365584
Stars classified,20211125,110854,2305843028159369598
Stars classified,20211125,110854,2305843028159370850
Stars classified,20211125,110854,2305843028205510832
Stars classified,20211125,110854,2305843028205511883
Stars classified,20211125,110854,2305843028113232791
Stars classified,20221108,152374,2305843028163559722
Stars classified,20211220,114865,39627767116988534
Stars classified,20211001,102602,39627784787597639
Stars classified,20240105,217645,39628099389755179
Stars classified,20240304,228646,39632950123299043
Stars classified,20220604,138143,39628523278698791
Stars classified,20210705,97555,39627777980241717
Stars classified,20231005,199567,2305843028897568498
Stars classified,20231005,199567,2305843028897564991
Stars classified,20231005,199567,2305843028893375749
Stars classified,20231005,199567,2305843028897573085
Stars classified,20231005,199567,2305843028901765809
Stars classified,20231005,199567,2305843028905954373
Stars classified,20231005,199567,2305843028905956179
Stars classified,20231005,199567,2305843028905954759
Stars classified,20231005,199567,2305843028905961180
Stars classified,20231005,199567,2305843028897571918
Stars classified,20231005,199567,2305843028897572496
Stars classified,20231005,199567,2305843028897569211
Stars classified,20231005,199567,2305843028897563844
Stars classified,20231005,199567,2305843028897562870
Stars classified,20231005,199567,2305843028897568536
Stars classified,20231005,199567,2305843028897567307
Stars classified,20231005,199567,2305843027463115291
Stars classified,20231005,199567,2305843028897568491
Stars classified,20220217,122659,39627740294415749
Stars classified,20231122,206178,39627815733168726
Stars classified,20231122,206178,39636599750787928
Stars classified,20231122,206178,39636599750790804
Stars classified,20231122,206178,39627809676595795
Stars classified,20231122,206178,39627809680789014
Stars classified,20231122,206178,39627815745749053
Stars classified,20210927,101989,39627767012136866
Stars classified,20221123,154515,39627772770917374
Stars classified,20221123,154515,39627754664105500
Stars classified,20221123,154515,39627754668295657
Stars classified,20221123,154515,39627766739509095
Stars classified,20221123,154515,39627760708094348
Stars classified,20221123,154515,39627760703904586
Stars classified,20221123,154515,39627760703905666
Stars classified,20221123,154515,39627772783495214
Stars classified,20221123,154515,39627772783500474
Stars classified,20221123,154515,39627772779303515
Stars classified,20221123,154515,39627760712294129
Stars classified,20231005,199567,2305843028897567057
Stars classified,20231005,199567,2305843028897565733
Stars classified,20221124,154679,39627901670264639
Stars classified,20221114,153433,39627755180001142
Stars classified,20221114,153433,39627803502582514
Stars classified,20221114,153433,39627767267989557
Stars classified,20220121,119679,39633195238425378
Stars classified,20220401,128325,39627913795998792
Stars classified,20210411,84348,2305843036770275312
Stars classified,20210411,84348,2305843036774469804
Stars classified,20210411,84348,2305843036774476675
Stars classified,20231010,200315,39627778760383717
Stars classified,20210321,81367,39627769155420730
Stars classified,20230406,175218,2305843013592549408
Stars classified,20240128,222159,2305843021096167037
Stars classified,20230503,178884,2305843020659952506
Stars classified,20221013,148120,2305843028176143038
Stars classified,20221013,148120,2305843028176148083
Stars classified,20221013,148120,2305843028176148524
Stars classified,20221013,148120,2305843028150983085
Stars classified,20221013,148120,2305843028176150148
Stars classified,20221013,148120,2305843028176150850
Stars classified,20221013,148120,2305843028188733118
Stars classified,20221013,148120,2305843028188729950
Stars classified,20211009,103551,39627778861040151
Stars classified,20211009,103551,39627809039057095
Stars classified,20221115,153590,2305843028155174855
Stars classified,20221115,153590,2305843028163563659
Stars classified,20221115,153590,2305843028155179103
Stars classified,20221115,153590,2305843028159368478
Stars classified,20221115,153590,2305843028159369932
Stars classified,20221115,153590,2305843028159367235
Stars classified,20221115,153590,2305843028159366763
Stars classified,20221115,153590,2305843028155178086
Stars classified,20221115,153590,2305843028159374156
Stars classified,20221115,153590,2305843028159372085
Stars classified,20221115,153590,2305843028155177131
Stars classified,20231005,199567,2305843028897568981
Stars classified,20231005,199567,2305843028905955136
Stars classified,20231005,199567,2305843028897572879
Stars classified,20230913,196074,39627773337149352
Stars classified,20220513,134591,39633140729252735
Stars classified,20221123,154515,39627772787690176
Stars classified,20221123,154515,39627760712290067
Stars classified,20221123,154515,39627760724877294
Stars classified,20220414,130270,39633282425422548
Stars classified,20230507,179549,2305843037965653702
Stars classified,20230406,175258,39628434225239533
Stars classified,20230521,181646,39628064040161804
Stars classified,20221115,153562,39627796359682830
Stars classified,20230120,164012,39627616877022269
Stars classified,20230206,166450,39633421772784067
Stars classified,20230206,166450,39633421814726771
Stars classified,20220127,120449,39627757298126003
Stars classified,20230822,192111,2305843027844800089
Stars classified,20221124,154679,39627925732984319
Stars classified,20220426,131961,2305843020257301737
Stars classified,20221008,146769,39628474566050400
Stars classified,20220122,119785,39627762683613941
Stars classified,20230124,164550,39627616835076297
Stars classified,20230111,162996,39633267518865598
Stars classified,20240216,225735,39628305850175482
Stars classified,20231120,205921,39628469407056185
Stars classified,20230128,165075,39633028821026981
Stars classified,20230406,175251,39633149633759892
Stars classified,20221126,154912,2305843028964673189
Stars classified,20221114,153433,39627809525598232
Stars classified,20221114,153433,39627803490000488
Stars classified,20221114,153433,39627773328755543
Stars classified,20221207,156869,39627802902797573
Stars classified,20221207,156869,39627796850415072
Stars classified,20230824,192381,2305843027836407884
Stars classified,20211001,102605,39627778861048440
Stars classified,20220217,122650,2305843020961942293
Stars classified,20231005,199567,2305843028897565734
Stars classified,20231005,199567,2305843028893374330
Stars classified,20231005,199567,2305843028893368757
Stars classified,20231005,199567,2305843028893373437
Stars classified,20231005,199567,2305843028905958929
Stars classified,20231122,206178,39627809684982673
Stars classified,20231122,206178,39627809705952370
Stars classified,20220513,134591,39633166775878051
Stars classified,20221123,154515,39627760691316353
Stars classified,20221123,154515,39627760708100724
Stars classified,20221123,154515,39627766756278790
Stars classified,20221123,154515,39627766756285995
Stars classified,20221123,154515,39627754672490435
Stars classified,20221123,154515,39627760712287772
Stars classified,20230507,179549,2305843037965654668
Stars classified,20230507,179549,2305843037953065398
Stars classified,20220426,131966,39632936282096060
Stars classified,20220426,131966,39632936286293452
Stars classified,20210620,95400,39632931420901415
Stars classified,20240305,228822,2305843017002520258
Stars classified,20240305,228822,2305843017015102871
Stars classified,20221115,153562,39627808418304762
Stars classified,20221115,153562,39627778257063756
Stars classified,20231230,216278,39627580277526650
Stars classified,20211218,114602,2305843027916097332
Stars classified,20220304,124925,39627770405324160
Stars classified,20230524,182022,39627992573414427
Stars classified,20220125,120177,39627803498387619
Stars classified,20230822,192111,2305843027798657468
Stars classified,20230822,192111,2305843027798657407
Stars classified,20230822,192111,2305843027844793282
Stars classified,20221124,154679,39627925741376537
Stars classified,20221124,154679,39627943760105181
Stars classified,20220217,122622,39627755414884098
Stars classified,20230207,166618,39628526499925462
Stars classified,20220426,131961,2305843020265691313
Stars classified,20220426,131961,2305843020278267915
Stars classified,20221221,159444,39627931881835700
Stars classified,20221214,158204,39633416181778468
Stars classified,20231005,199567,2305843028905954146
Stars classified,20231005,199567,2305843028905959354
Stars classified,20231005,199567,2305843028905959093
Stars classified,20231005,199567,2305843029614794038
Stars classified,20231005,199567,2305843029614792257
Stars classified,20231005,199567,2305843027463114254
Stars classified,20231005,199567,2305843028897564756
Stars classified,20220217,122659,39627752378206454
Stars classified,20220217,122659,39627776524814275
Stars classified,20230913,196074,39627773341336084
Stars classified,20220121,119677,39632960156076929
Stars classified,20220121,119677,39632960147687277
Stars classified,20220121,119677,39632965159881644
Stars classified,20220121,119677,39632970201433635
Stars classified,20220121,119677,39632955152272690
Stars classified,20231122,206178,39627803653571364
Stars classified,20231122,206178,39627809705952494
Stars classified,20210613,93590,39633073188373765
Stars classified,20220513,134591,39633158135614532
Stars classified,20220513,134591,39633145120687332
Stars classified,20220208,121829,39627877913724532
Stars classified,20221123,154515,39627766739507120
Stars classified,20221123,154515,39627754668302771
Stars classified,20220420,131109,39633035422860643
Stars classified,20220430,132525,39627800159719778
Stars classified,20220213,122416,39627787841045157
Stars classified,20220213,122416,39627812033792858
Stars classified,20230111,162991,39633335600811379
Stars classified,20220206,121614,39627721717844110
Stars classified,20220206,121614,39627770040422301
Stars classified,20220206,121614,39627776084416412
Stars classified,20220206,121614,2802932659519488
Stars classified,20230826,192795,39627808636408269
Stars classified,20210309,79896,39633278499555331
Stars classified,20210420,85624,39633402038585189
Stars classified,20220605,138280,39627651178043619
Stars classified,20220207,121730,39627848612318816
Stars classified,20230208,166796,39633175239987117
Stars classified,20220302,124581,39627847416940051
Stars classified,20211101,106985,39628090061621790
Stars classified,20210531,90505,39627745826705406
Stars classified,20230602,183383,39633329363878721
Stars classified,20220130,120835,39627727917028483
Stars classified,20240108,218099,39628120281583944
Stars classified,20211010,103681,39627773404253355
Stars classified,20230310,171018,39633072584392937
Stars classified,20220419,130981,39628346916604238
Stars classified,20220120,119544,39633152519439873
Stars classified,20220516,135097,2305843037651077996
Stars classified,20230404,174963,2305843021763056042
Stars classified,20211219,114739,39627803120898736
Stars classified,20210324,81840,39633263408451294
Stars classified,20210930,102503,39627791662061548
Stars classified,20230309,170848,39628401572580111
Stars classified,20230309,170848,39628390721917659
Stars classified,20230209,166897,39627634799285660
Stars classified,20230226,169053,39627938500445598
Stars classified,20210621,95510,39627651173847748
Stars classified,20230508,179735,39633063881214261
Stars classified,20220213,122419,39627739715601934
Stars classified,20220213,122417,39627866450691827
Stars classified,20220206,121615,39627758057293388
Stars classified,20211103,107255,39628367103791724
Stars classified,20220208,121845,39627721914974323
Stars classified,20231211,209139,2305843014519492678
Stars classified,20221209,157152,39627998151836682
Stars classified,20230406,175246,39633275353827926
Stars classified,20240329,233193,39633067270212471
Stars classified,20210513,88269,39627764155815318
Stars classified,20211031,106883,39632970021080952
Stars classified,20220522,136314,39627890781850637
Stars classified,20220325,127467,39627794304469476
Stars classified,20220418,130791,2305843018705414022
Stars classified,20210519,89265,39633005983042786
Stars classified,20210414,84820,39627794468050447
Stars classified,20220317,126580,39633104813427966
Stars classified,20230205,166307,2305843036396988562
Stars classified,20230501,178611,2305843019435214174
Stars classified,20230406,175251,39633123146728950
Stars classified,20230406,175256,39628291174306985
Stars classified,20230406,175256,39628319250977190
Stars classified,20230225,168930,39633080742314173
Stars classified,20211031,106879,39627610866587137
Stars classified,20211212,113588,39627721277441788
Stars classified,20240327,232712,39633408082578348
Stars classified,20230404,174963,2305843021670783915
Stars classified,20221108,152374,2305843028146783242
Stars classified,20220127,120463,39627836633383378
Stars classified,20210928,102097,39627802869237155
Stars classified,20221002,145353,39628500692374352
Stars classified,20220313,126070,39627872826032525
Stars classified,20211023,105807,39633038589561821
Stars classified,20220307,125351,39627776742918662
Stars classified,20220121,119678,39633126330206462
Stars classified,20220423,131560,39627878073110929
Stars classified,20220413,130094,39633377803898282
Stars classified,20220426,131967,39632971598135501
Stars classified,20220317,126575,39633263622360014
Stars classified,20211015,104391,39633396686654890
Stars classified,20210923,101419,39627796263207624
Stars classified,20210405,83533,39627908976742556
Stars classified,20220423,131571,2305843036019499678
Stars classified,20240219,226211,39633332782237005
Stars classified,20210407,83857,39627859735610734
Stars classified,20230313,171595,39628512876825911
Stars classified,20220307,125347,39627794652594916
Stars classified,20230906,194861,39627820929913920
Stars classified,20230521,181663,39628279744828274
Stars classified,20220417,130679,39628075847123322
Stars classified,20230112,163129,39633282156989153
Stars classified,20230814,190625,2305843028180336836
Stars classified,20220512,134437,39633289924841347
Stars classified,20220430,132515,2305843037772712868
Stars classified,20220313,126074,39627752323679595
Stars classified,20220522,136308,39627920657879895
Stars classified,20231106,203705,39627597574832442
Stars classified,20240219,226187,39633099755094108
Stars classified,20230402,174549,39633136052603200
Stars classified,20220508,133853,39627848440351281
Stars classified,20221123,154531,39633148153168445
Stars classified,20210409,84118,39633362763124126
Stars classified,20220516,135119,39628471198027557
Stars classified,20231208,208684,39628120055091345
Stars classified,20230404,174958,2305843014980865443
Stars classified,20220513,134590,2305843020341192434
Stars classified,20220304,124924,39627842778040288
Stars classified,20210609,93068,39627794665177720
Stars classified,20240217,225898,39089837424295109
Stars classified,20220127,120457,39627769876844925
Stars classified,20210627,96362,39628302406653578
Stars classified,20211105,107527,39627778223509195
Stars classified,20230313,171575,39628034025721163
Stars classified,20230412,176040,39628075394138531
Stars classified,20210610,93272,39628302310180060
Stars classified,20210928,102083,39627784028429483
Stars classified,20231215,209992,39632990153737975
Stars classified,20220505,133394,39627872243025950
Stars classified,20210629,96686,39633435895006456
Stars classified,20231005,199575,39627562363654258
Stars classified,20221209,157150,39627859777556318
Stars classified,20231005,199567,2305843028893372452
Stars classified,20231005,199567,2305843028905956214
Stars classified,20231005,199567,2305843028905960103
Stars classified,20231005,199567,2305843029614792163
Stars classified,20221123,154515,39627772779307144
Stars classified,20221115,153562,39627790294713845
Stars classified,20230822,192111,2305843027798657286
Stars classified,20230822,192111,2305843027798659933
Stars classified,20230822,192111,2305843027798655400
Stars classified,20230822,192111,2305843027798655141
Stars classified,20230822,192111,2305843027844799176
Stars classified,20221124,154679,39627949774735329
Stars classified,20220217,122622,39627761475652412
Stars classified,20230531,182969,2305843019632349517
Stars classified,20230408,175527,2305843019552656046
Stars classified,20221114,153433,39627785358023376
Stars classified,20221114,153433,39627803502579702
Stars classified,20221114,153433,39627791439757680
Stars classified,20221114,153433,39627767284766057
Stars classified,20221114,153433,39627761236581737
Stars classified,20221207,156869,39627808963566673
Stars classified,20221207,156869,39627790835782287
Stars classified,20231005,199569,2305843028910150408
Stars classified,20231005,199569,2305843028914342279
Stars classified,20231005,199569,2305843028914340148
Stars classified,20231005,199569,2305843028914340006
Stars classified,20231031,202923,2305843028700446065
Stars classified,20220608,138642,2305843020483793180
Stars classified,20220608,138642,2305843020483793577
Stars classified,20220316,126422,2305843020915807426
Stars classified,20220424,131695,39627926232109676
Stars classified,20240107,217984,2305843038116646199
Stars classified,20231206,208399,39633108798015796
Stars classified,20210508,87718,39632981844820565
Stars classified,20210411,84348,2305843036766087950
Stars classified,20230502,178753,2305843021582705025
Stars classified,20230502,178753,2305843021217792029
Stars classified,20231005,199567,2305843028897563242
Stars classified,20220430,132525,39627824318911343
Stars classified,20230208,166796,39633162434775786
Stars classified,20221114,153433,39627803481614108
Stars classified,20231005,199569,2305843028914347802
Stars classified,20220418,130796,2305843019011599205
Stars classified,20211128,111294,39633267036521289
Stars classified,20231010,200315,39627796892358996
Stars classified,20231010,200315,39627778777154528
Stars classified,20230601,183244,39633336351592900
Stars classified,20221013,148120,2305843028176151549
Stars classified,20221013,148120,2305843028150978660
Stars classified,20221115,153590,2305843028163565096
Stars classified,20221115,153590,2305843028159371442
Stars classified,20221115,153590,2305843028159374622
Stars classified,20221108,152374,2305843028150983780
Stars classified,20220218,122757,39633071766507115
Stars classified,20211125,110853,2305843028167762226
Stars classified,20221018,149058,39627766886307947
Stars classified,20221206,156743,39627766471066805
Stars classified,20230530,182839,2305843019317793353
Stars classified,20230107,162366,39633387081696486
Stars classified,20211218,114604,2305843027840602611
Stars classified,20230308,170674,39633224204290905
Stars classified,20230502,178744,2305843015077335574
Stars classified,20231215,209963,2305843028113228724
Stars classified,20210222,77577,39627992170762093
Stars classified,20230503,178885,2305843020689311925
Stars classified,20230119,163819,2305843027899320700
Stars classified,20211219,114740,39627797152400603
Stars classified,20230814,190625,2305843028180338001
Stars classified,20230814,190625,2305843028180345634
Stars classified,20230501,178611,2305843019435221653
Stars classified,20210927,101979,39627766450096859
Stars classified,20221210,157262,39628143270562899
Stars classified,20231121,206010,39627797643134371
Stars classified,20220603,138029,39627814252586755
Stars classified,20231005,199567,2305843028897570360
Stars classified,20210927,101989,39627767003743279
Stars classified,20220513,134591,39633149470180211
Stars classified,20230922,197556,2305843029254080477
Stars classified,20221114,153433,39627767255404291
Stars classified,20221114,153433,39627809525597583
Stars classified,20230404,174947,2305843015194771790
Stars classified,20231005,199569,2305843028910148025
Stars classified,20221013,148120,2305843028176148024
Stars classified,20221013,148120,2305843028150984214
Stars classified,20221013,148120,2305843028176151396
Stars classified,20221013,148120,2305843028188734532
Stars classified,20220514,134786,2305843019036770805
Stars classified,20220514,134786,2305843019028383162
Stars classified,20211009,103551,39627778877819756
Stars classified,20230319,172501,39633049490558245
Stars classified,20210103,70749,39633076527040918
Stars classified,20221115,153590,2305843028155178404
Stars classified,20221115,153590,2305843028159371375
Stars classified,20221115,153590,2305843028159374976
Stars classified,20221115,153590,2305843028159372040
Stars classified,20211220,114860,2305843027819636109
Stars classified,20211125,110854,2305843028159368704
Stars classified,20211125,110854,2305843028159369904
Stars classified,20211125,110854,2305843028205508818
Stars classified,20211125,110854,2305843028205509089
Stars classified,20211125,110854,2305843028205510359
Stars classified,20220930,145078,39627809060029464
Stars classified,20221124,154653,39627784644987120
Stars classified,20230211,167297,39633035129258871
Stars classified,20221108,152374,2305843028150980612
Stars classified,20221108,152374,2305843028176150579
Stars classified,20221108,152374,2305843028176147202
Stars classified,20221108,152374,2305843028150978527
Stars classified,20221108,152374,2305843028163564680
Stars classified,20221108,152374,2305843028150984910
Stars classified,20221108,152374,2305843028163568066


==> anc/suppmatt_field_mjd_catid_v1.csv <==
Name,Date,Exposure,Fiber,Targetid,CNN
J000130.45+050623.5,20221125,00154715,3250,39627905453525347,1
J000130.45+050623.5,20221219,00159040,2306,39627905453525347,1
J000130.45+050623.5,20230812,00190234,1893,39627905453525347,1
J000322.38+140458.7,20211102,00107113,2567,39628119992173712,1
J000322.38+140458.7,20211130,00111570,3305,39628119992173712,1
J000339.34+064303.1,20231009,00200182,4979,39627947564337815,1
J000442.44+091801.7,20231029,00202639,2700,2305843029723848308,0
J000442.44+091801.7,20231030,00202788,2700,2305843029723848308,1
J000558.72+294103.8,20211015,00104396,1065,39628472875746272,1
J000558.72+294103.8,20231212,00209301,1310,39628472875746272,1
J000600.15+012129.8,20221124,00154654,4766,39627814953025635,1
J000622.84-002725.8,20221001,00145203,3429,39627772674444365,1
J000659.65+192817.6,20230919,00196916,2889,39628247461268129,1
J000720.76+200721.6,20211204,00112301,3295,39628258861388678,1
J000720.76+200721.6,20211204,00112302,3295,39628258861388678,1
J000910.93+300308.2,20230926,00198191,1356,2781644465373203,1
J000910.93+300308.2,20211015,00104396,741,39628478135407639,1
J000938.25-121017.0,20211031,00106867,2042,39627490888517438,1
J000949.31+295144.2,20231022,00202102,4524,39628472888330675,1
J001107.26+303235.9,20231217,00210278,2801,39628488612776729,1
J001133.73+045122.4,20230906,00194862,3162,39627899472449287,1
J001158.28+315543.7,20230920,00197036,2557,39628519705150184,1
J001204.51+020129.8,20221111,00152984,2415,39627833097585301,1
J001231.54+280011.1,20231212,00209305,3761,39628435772932535,1
J001310.61+212107.3,20211104,00107354,917,39628287214880188,1
J001310.61+212107.3,20231209,00208820,3508,39628287214880188,0
J001538.27+263656.6,20211015,00104397,4415,39628403472597149,1
J001636.89+185614.3,20231210,00208945,2026,39628236065345801,0
J001739.29+180004.0,20211103,00107233,435,39628213101530906,1
J001828.35+215518.2,20230918,00196784,4843,39628304122118828,1
J001912.57+220732.9,20221226,00160148,457,39628309734100015,1
J001912.57+220732.9,20230918,00196784,4179,39628309734100015,1
J001949.95+215652.1,20221226,00160144,3562,2305843030076170550,1
J001949.95+215652.1,20230814,00190622,3562,2305843030076170550,1
J002049.52+280020.2,20211015,00104399,570,39628435802294276,1
J002108.47-051630.1,20221028,00150535,4964,39627658090251006,1
J002243.55+061002.7,20230909,00195374,4596,2781101961510917,1
J002253.23+134040.8,20211130,00111571,3988,39628114199839787,1
J002511.04+121711.8,20211014,00104273,3673,39628078841858908,1
J002511.04+121711.8,20211101,00107001,1307,39628078841858908,1
J002511.04+121711.8,20211130,00111571,4823,39628078841858908,1
J002542.59+053706.1,20221223,00159729,3365,39627917600230632,1
J002637.05+242915.6,20211104,00107355,4002,39628359784727763,1
J002637.05+242915.6,20231228,00215785,4187,39628359784727763,1
J002728.02-010828.7,20211005,00103130,4083,39627754643131970,1
J002728.02-010828.7,20211006,00103246,65,39627754643131970,1
J002830.54+170644.6,20211103,00107234,860,39628190053827634,1
J002842.53+311819.5,20231119,00205760,4058,39628504278502507,1
J003016.58-014831.1,20221123,00154515,1829,39627742576118234,1
J003133.54+250237.4,20211107,00107846,4324,39628370798972891,1
J003133.54+250237.4,20211107,00107847,4324,39628370798972891,1
J003135.51-060706.6,20230904,00194597,4652,39627640088301054,1
J003135.51-060706.6,20230904,00194598,4652,39627640088301054,1
J003140.75-104929.2,20231015,00201020,3947,39627526514934751,1
J003153.47+084118.5,20211014,00104275,2696,39627995622673230,1
J003153.47+084118.5,20211030,00106749,790,39627995622673230,1
J003153.47+084118.5,20211126,00110971,2696,39627995622673230,1
J003153.47+084118.5,20221127,00155016,1671,39627995622673230,1
J003203.63+314510.4,20231119,00205768,2165,39628514625848944,1
J003640.29+230831.4,20211104,00107356,3191,39628332131684347,1
J003703.98+141208.9,20231021,00201930,1809,39628125990031224,1
J003827.05+250925.0,20211015,00104400,4727,39628376310288911,1
J003841.91+121312.1,20211129,00111442,3399,39628078896385701,1
J004055.39+432459.4,20221202,00156136,3316,2305843012099417292,1
J004058.64-020140.7,20230826,00192801,3502,39627736578270117,1
J004058.64-020140.7,20230907,00195036,2202,39627736578270117,1
J004335.16-003729.7,20210928,00102098,4899,39627772829636298,1
J004335.16-003729.7,20211001,00102605,4899,39627772829636298,1
J004902.09+074726.8,20221030,00150890,1011,39627971752888620,1
J005050.87+000912.5,20220925,00144353,3300,39627790978392172,1
J005120.99-180544.8,20211215,00114197,4498,2780523239833612,1
J005120.99-180544.8,20211215,00114198,4498,2780523239833612,0
J005217.24+315938.5,20211112,00108525,2868,39628519847758175,1
J005555.28+320752.9,20211208,00112941,2707,39628524994168534,1
J005618.92+284819.1,20230920,00197044,3314,39628451921004215,1
J005651.40+375621.1,20230125,00164684,4600,39089837445267581,0
J005651.40+375621.1,20221119,00153846,4611,39089837445267581,0
J005651.40+375621.1,20221119,00153854,4600,39089837445267581,0
J005651.40+375621.1,20221214,00158187,4611,39089837445267581,0
J005651.40+375621.1,20230107,00162340,4600,39089837445267581,0
J005651.40+375621.1,20230107,00162341,4600,39089837445267581,0
J005651.40+375621.1,20230125,00164685,4600,39089837445267581,0
J005651.40+375621.1,20230125,00164686,4600,39089837445267581,0
J005657.58+320621.7,20211112,00108524,3026,39628519864534911,1
J005657.58+320621.7,20211208,00112941,3026,39628519864534911,1
J005730.06+281420.7,20211015,00104405,3082,39628441280056805,1
J005824.58+283304.2,20211015,00104408,356,39628446611015872,1
J005824.58+283304.2,20220916,00142698,2574,39628446611015872,1
J010120.08+321334.4,20220916,00142696,2202,39628525010948196,1
J010436.26+020337.1,20240106,00217750,373,2305843028130009348,1
J010522.22+110252.1,20211030,00106751,3565,39628049381066111,1
J010903.03+275010.0,20231120,00205895,2946,39628430630716205,1
J011011.29+033234.7,20211127,00111095,826,39627869571253129,1
J011127.53+310125.5,20221021,00149448,1427,39628499249530532,1
J011306.73+215250.2,20231208,00208689,1738,39628304331837398,1
J011306.73+215250.2,20231208,00208690,1738,39628304331837398,1
J011331.69-033233.6,20221123,00154518,1553,39627700494667262,1
J011603.23+235707.1,20231011,00200453,2001,39628348925675954,1
J011606.85-042942.0,20220927,00144624,4524,39627676385810816,1
J011606.85-042942.0,20221013,00148133,4524,39627676385810816,1
J011613.77+092216.0,20211015,00104412,295,39628007752598738,1
J011613.77+092216.0,20231012,00200585,2407,39628007752598738,1
J011704.17-175622.4,20221108,00152378,4759,2305843026758475637,1
J011704.17-175622.4,20230908,00195210,4759,2305843026758475637,1
J011712.95+175527.0,20211101,00107004,3250,39628213340605105,1
J011953.43+241725.7,20231011,00200453,2674,39628354470543449,1
J012008.18+185715.6,20211102,00107118,1034,39628236317004245,1
J012008.18+185715.6,20211204,00112305,4465,39628236317004245,1
J012008.18+185715.6,20230918,00196789,4962,39628236317004245,1
J012008.18+185715.6,20231112,00204527,2899,39628236317004245,1
J012008.18+185715.6,20231207,00208554,2818,39628236317004245,1
J012008.18+185715.6,20231213,00209549,1889,39628236317004245,1
J012008.18+185715.6,20231214,00209788,1889,39628236317004245,1
J012008.18+185715.6,20231231,00216567,4962,39628236317004245,1
J012049.64+501306.2,20220910,00141647,3432,2305843012221093666,1
J012049.64+501306.2,20211212,00113534,3432,2305843012221093666,0
J012212.22+075546.9,20221030,00150892,239,39627977880766509,1
J012438.62+244802.7,20211104,00107360,1018,39628365509951522,1
J012539.37+322308.3,20221021,00149449,2306,39628530216077226,1
J012539.37+322308.3,20221030,00150893,2306,39628530216077226,1
J012624.92-092748.1,20230915,00196328,3461,39627556487431929,1
J012838.37+184535.6,20211102,00107118,4175,39628230625329578,1
J012838.37+184535.6,20211202,00111884,907,39628230625329578,1
J012838.37+184535.6,20231213,00209549,3731,39628230625329578,1
J012838.37+184535.6,20231214,00209788,3731,39628230625329578,1
J012838.37+184535.6,20231216,00210109,1996,39628230625329578,1
J012842.13+113050.4,20211014,00104277,3233,39628061343225232,1
J012842.13+113050.4,20211014,00104278,3233,39628061343225232,1
J012842.13+113050.4,20211014,00104279,3233,39628061343225232,1
J012845.01+314446.3,20220106,00116939,3919,39628514827177796,1
J013153.45+080030.8,20231014,00200895,1268,39627977922708150,0
J013153.72+251516.4,20211107,00107850,2987,39628376515806099,1
J013319.21+083725.4,20211013,00104116,2642,39627989897447655,1
J013319.21+083725.4,20231008,00200062,4502,39627989897447655,1
J013319.21+083725.4,20231008,00200063,4502,39627989897447655,1
J013421.85+042200.0,20211010,00103675,1269,39627887766144952,1
J013438.15+304953.2,20220917,00142816,1448,2253894881116173,1
J013637.01+320040.1,20230828,00193157,2367,39628520007139873,1
J013731.01+043556.8,20220104,00116670,1669,39627893810136900,1
J013737.22+300248.6,20230828,00193157,146,39628478458367632,1
J013915.73+312414.7,20220917,00142816,2840,39628509705932273,1
J014106.52-084432.8,20231006,00199743,4986,39627574447448623,1
J014126.18+054941.7,20230924,00197940,4576,39627923933626504,1
J014126.18+054941.7,20231110,00204264,1818,39627923933626504,1
J014150.43+090821.6,20211030,00106753,493,39628007857457996,1
J014150.43+090821.6,20211109,00108188,3511,39628007857457996,1
J014203.50+031201.8,20211219,00114743,2061,39627863669874608,1
J014227.07+001729.8,20210930,00102498,3544,39627791196492068,1
J014245.90+232339.8,20240114,00219187,1173,39628337949181471,1
J014245.90+232339.8,20240114,00219188,1173,39628337949181471,1
J014258.18+214315.2,20211104,00107362,1579,39628298828909739,1
J014304.67+263833.2,20231120,00205903,2688,39628409218794328,1
J014440.35+230725.8,20231231,00216569,2315,39628326825887765,1
J014447.56+323259.6,20221201,00155950,1870,2305843011487024331,1
J014709.73+171519.8,20231106,00203720,1624,39628196148153121,1
J014709.73+171519.8,20231114,00204720,908,39628196148153121,1
J014830.16+151340.5,20211130,00111577,3539,39628149683654572,1
J014903.13-123842.1,20231203,00207841,3195,39627479492595860,1
J015115.51+090948.9,20231021,00201933,3160,39628007895207952,1
J015115.51+090948.9,20230121,00164159,4392,39628007895207952,0
J015115.51+090948.9,20231215,00209974,1971,39628007895207952,1
J015115.51+090948.9,20240130,00222463,3160,39628007895207952,0
J015115.51+090948.9,20240203,00223245,3160,39628007895207952,0
J015115.51+090948.9,20240203,00223246,3160,39628007895207952,0
J015118.64-022300.9,20211008,00103446,2206,39627724796464140,1
J015118.64-022300.9,20220925,00144358,320,39627724796464140,1
J015118.64-022300.9,20220930,00145080,320,39627724796464140,0
J015656.16+305717.1,20211016,00104543,4712,39628499413108735,1
J015656.16+305717.1,20211113,00108634,841,39628499413108735,1
J015656.16+305717.1,20211113,00108635,841,39628499413108735,1
J015712.19+224402.5,20211107,00107851,171,39628321297794382,1
J020052.25-092431.7,20211024,00105922,19,39627556630039651,1
J020052.25-092431.7,20231007,00199931,2191,2305843027559582821,1
J020537.56+264304.2,20211205,00112522,571,39628409302681541,1
J020633.46+205707.2,20211016,00104545,4510,39628282013943267,1
J020639.27-020342.8,20211218,00114603,4916,2305843027794465757,1
J020639.27-020342.8,20211220,00114858,4916,2305843027794465757,1
J020639.27-020342.8,20220922,00143947,4916,2305843027794465757,1
J020712.72-014116.3,20211005,00103137,4435,39627742982965199,1
J020923.77+045649.3,20211220,00114867,3335,39627905990394067,1
J020923.77+045649.3,20230914,00196201,3335,39627905990394067,1
J020929.82+283228.8,20211104,00107365,907,39628446875254977,1
J020929.82+283228.8,20211205,00112522,3149,39628446875254977,1
J021107.99+305407.0,20211030,00106769,4481,39628499463441326,1
J021107.99+305407.0,20211030,00106773,4481,39628499463441326,1
J021107.99+305407.0,20211030,00106775,4481,39628499463441326,1
J021107.99+305407.0,20211113,00108642,3241,39628499463441326,1
J021107.99+305407.0,20220917,00142827,1680,39628499463441326,1
J021110.21+171624.1,20240130,00222466,4214,2781362574589954,1
J021131.81+253402.5,20230124,00164546,4996,39628382131982277,0
J021131.81+253402.5,20231208,00208693,2569,39628382131982277,1
J021344.57-150339.9,20211029,00106602,4715,39627426791164832,1
J021737.55+024849.9,20211001,00102614,1876,39627851741271750,1
J021737.55+024849.9,20211005,00103138,3896,39627851741271750,1
J021737.55+024849.9,20220102,00116424,1876,39627851741271750,1
J021737.55+024849.9,20230909,00195381,2452,39627851741271750,1
J021757.21+310405.8,20231022,00202115,2689,39628499488606127,1
J022010.56-125214.5,20221020,00149317,2204,39627479618428753,1
J022301.67+061649.5,20231120,00205911,1848,39627936134857975,1
J022319.70-052002.7,20201214,00067710,760,39627658597768012,0
J022319.70-052002.7,20201214,00067711,760,39627658597768012,0
J022319.70-052002.7,20201214,00067712,760,39627658597768012,1
J022319.70-052002.7,20201214,00067713,760,39627658597768012,1
J022319.70-052002.7,20201215,00067972,760,39627658597768012,1
J022319.70-052002.7,20201215,00067973,760,39627658597768012,1
J022319.70-052002.7,20201215,00067974,760,39627658597768012,1
J022319.70-052002.7,20201215,00067975,760,39627658597768012,1
J022319.70-052002.7,20201215,00067987,760,39627658597768012,1
J022319.70-052002.7,20201216,00068290,760,39627658597768012,1
J022319.70-052002.7,20201216,00068291,760,39627658597768012,1
J022319.70-052002.7,20201216,00068292,760,39627658597768012,1
J022319.70-052002.7,20210109,00071594,760,39627658597768012,1
J022319.70-052002.7,20210109,00071595,760,39627658597768012,1
J022319.70-052002.7,20210130,00073702,760,39627658597768012,1
J022319.70-052002.7,20210130,00073704,760,39627658597768012,1
J022319.70-052002.7,20210130,00073705,760,39627658597768012,1
J022319.70-052002.7,20210131,00073870,760,39627658597768012,0
J022319.70-052002.7,20210131,00073872,760,39627658597768012,0
J022319.70-052002.7,20210205,00074779,760,39627658597768012,1
J022319.70-052002.7,20210205,00074780,760,39627658597768012,1
J022319.70-052002.7,20210205,00074781,760,39627658597768012,1
J022319.70-052002.7,20210205,00074782,760,39627658597768012,1
J022319.70-052002.7,20210205,00074783,760,39627658597768012,1
J022319.70-052002.7,20220123,00119877,2546,39627658597768012,1
J022319.70-052002.7,20220123,00119878,2546,39627658597768012,1
J022319.70-052002.7,20230107,00162338,147,39089837415907638,1
J022319.70-052002.7,20231101,00203071,257,39089837415907638,1
J022422.45+211327.5,20211202,00111887,3243,39628287726587506,1
J022506.37+080638.6,20211128,00111267,1781,39627978140815707,1
J022520.76+253122.4,20231216,00210113,655,39628382186506461,1
J022632.33+210653.5,20211202,00111887,3584,39628282089444799,1
J022906.32+275221.6,20211103,00107245,4856,39628430928511540,1
J022940.29-030620.8,20211001,00102612,4244,39627712876254545,1
J023003.80+260440.4,20211113,00108643,3599,39628393116860749,1
J023046.28-004531.3,20220918,00142939,3357,39627767238628989,1
J023322.62+005059.3,20210105,00070927,3440,39627803489996345,1
J023322.62+005059.3,20210105,00070928,3440,39627803489996345,1
J023322.62+005059.3,20210107,00071246,3440,39627803489996345,1
J023322.62+005059.3,20210107,00071247,3440,39627803489996345,1
J023322.62+005059.3,20210107,00071248,3440,39627803489996345,1
J023322.62+005059.3,20210109,00071598,3440,39627803489996345,1
J023322.62+005059.3,20210109,00071599,3440,39627803489996345,1
J023322.62+005059.3,20210203,00074422,3440,39627803489996345,1
J023322.62+005059.3,20210206,00074934,3440,39627803489996345,1
J023322.62+005059.3,20210206,00074935,3440,39627803489996345,1
J023322.62+005059.3,20210206,00074936,3440,39627803489996345,1
J023322.62+005059.3,20210206,00074937,3440,39627803489996345,1
J023322.62+005059.3,20221020,00149318,3661,39627803489996345,1
J023418.25+221231.1,20211107,00107854,3296,39628310258389327,1
J023418.25+221231.1,20211107,00107853,3296,39628310258389327,0
J023418.25+221231.1,20211107,00107855,3296,39628310258389327,0
J023418.25+221231.1,20211107,00107856,3296,39628310258389327,1
J023420.08+015807.8,20230909,00195383,1855,39627833693179082,1
J023427.82-045431.2,20230827,00192991,2618,2305843027756719427,1
J023521.69-034939.6,20230906,00194868,3817,39627694807188876,1
J023521.69-034939.6,20231009,00200190,4419,39627694807188876,1
J023638.02+111156.4,20240131,00222625,4942,39628055693496671,1
J023638.02+111156.4,20240203,00223247,4942,39628055693496671,1
J023950.28+274902.7,20211130,00111581,3108,39628430966262364,1
J024215.04-011054.3,20231109,00204131,2943,39627755209361707,1
J024215.04-011054.3,20231109,00204132,2943,39627755209361707,0
J024242.94-114645.5,20211031,00106877,2263,39627503337214460,1
J024242.94-114645.5,20211203,00112053,941,39627503337214460,1
J024242.94-114645.5,20211203,00112054,941,39627503337214460,1
J024242.94-114645.5,20231003,00199297,2263,39627503337214460,1
J024242.94-114645.5,20231101,00203070,1439,2305843047738381000,1
J024242.94-114645.5,20231203,00207846,1439,39627503337214460,1
J024906.39+171718.2,20211101,00107011,4010,39628196395618686,1
J025050.03+073605.4,20230914,00196203,3246,39627966262546770,1
J025214.64+002010.6,20211001,00102615,3330,39627791490090775,1
J025235.48-012439.2,20230913,00196075,2155,39627749211509468,1
J025355.67+080247.4,20220923,00144086,4083,39627978262447694,1
J025355.67+080247.4,20220923,00144087,4083,39627978262447694,1
J025355.67+080247.4,20220924,00144229,4083,39627978262447694,1
J025355.67+080247.4,20230914,00196203,3037,39627978262447694,1
J025612.87-103359.4,20211204,00112311,2042,39627533049663926,1
J025612.87-103359.4,20211204,00112312,2042,39627533049663926,1
J025612.87-103359.4,20230109,00162617,2042,39627533049663926,1
J025612.87-103359.4,20240108,00218106,2666,39627533049663926,1
J025612.87-103359.4,20240108,00218107,2666,39627533049663926,1
J030448.91+000150.6,20220103,00116543,4545,39627785500626359,1
J030535.35-092005.2,20211029,00106607,4722,39627562862774316,1
J030535.35-092005.2,20231010,00200327,2807,39627562862774316,1
J030535.35-092005.2,20231010,00200328,2807,39627562862774316,1
J030535.35-092005.2,20231020,00201848,2091,39627562862774316,1
J031032.78-094506.3,20211024,00105926,3012,39627550959345452,1
J031032.78-094506.3,20211130,00111582,557,39627550959345452,0
J031032.78-094506.3,20231006,00199748,4257,39627550959345452,0
J031032.78-094506.3,20231020,00201848,3208,39627550959345452,1
J031032.78-094506.3,20231105,00203595,3012,39627550959345452,1
J031051.67-075500.4,20211014,00104284,549,39627592759772248,1
J031051.67-075500.4,20211014,00104285,549,39627592759772248,1
J031051.67-075500.4,20211130,00111582,1926,39627592759772248,1
J032435.04-100829.1,20221122,00154384,3111,2780705444593670,1
J032501.01-083058.8,20220105,00116853,4720,39627580856336586,1
J032525.74+053649.4,20230922,00197578,4056,2305843009280804840,1
J032525.74+053649.4,20240105,00217620,4056,2305843009280804840,1
J032525.74+053649.4,20240106,00217755,4056,2305843009280804840,1
J032525.74+053649.4,20240127,00221967,4056,2305843009280804840,1
J032539.45-081442.9,20230924,00197950,1837,39627586837417818,1
J033214.89-050446.0,20221028,00150547,676,39627664910192338,1
J033705.77-131225.2,20230107,00162348,641,39627468155394079,1
J033705.77-131225.2,20230107,00162349,641,39627468155394079,1
J033710.91-065059.5,20211129,00111453,896,39627622841326767,1
J034336.00-115313.1,20231018,00201531,4323,39627497670712148,1
J034515.41-015216.3,20220120,00119538,3124,39627743394006192,1
J034515.41-015216.3,20220120,00119539,3124,39627743394006192,1
J034515.41-015216.3,20220120,00119540,3124,39627743394006192,1
J034824.57-110516.7,20221121,00154167,2037,39627521385303822,1
J034924.72-082755.3,20211130,00111583,706,39627580957000611,1
J035318.21-034847.3,20240212,00225141,718,39627695130155185,1
J035323.86-164250.4,20231103,00203340,2464,39627386492294635,0
J035323.86-164250.4,20231103,00203341,2464,39627386492294635,0
J035406.12-155511.7,20231016,00201148,358,39627403890265275,1
J035410.30-165251.6,20211103,00107251,2512,39627380716733230,1
J035410.30-165251.6,20211218,00114612,2267,2305843047268622360,0
J035410.30-165251.6,20220123,00119875,2267,2305843047268622360,0
J035410.30-165251.6,20230202,00166009,2267,39627380716733230,1
J035410.30-165251.6,20230202,00166010,2267,39627380716733230,1
J035747.17-063851.3,20211112,00108533,3036,39627622929401994,1
J035747.17-063851.3,20211114,00108765,3015,39627622929401994,1
J035803.72-053928.7,20221030,00150899,4134,39636443059978731,0
J035958.91-051236.7,20220918,00142941,1579,39627659004609978,1
J040153.84-144040.0,20211115,00108891,267,39627433070037034,1
J040153.84-144040.0,20231009,00200195,4388,39627433070037034,1
J040153.84-144040.0,20231009,00200196,4388,39627433070037034,1
J040222.73-134025.1,20220211,00122160,4462,39627456503617049,1
J040338.36-104945.5,20211114,00108766,847,39627527387351974,1
J041032.23-163804.7,20221222,00159571,1759,39627386563593147,1
J041125.75-152324.0,20240218,00226021,1711,2780581926535180,1
J041125.75-152324.0,20211026,00106237,4607,39627415596570824,1
J041125.75-152324.0,20211026,00106238,4607,39627415596570824,1
J041125.75-152324.0,20221214,00158191,794,39627415596570824,1
J041125.75-152324.0,20221214,00158192,794,39627415596570824,1
J041125.75-152324.0,20221214,00158193,794,39627415596570824,1
J041125.75-152324.0,20221224,00159890,1711,39627415596570824,1
J041125.75-152324.0,20240218,00226022,1711,2780581926535180,1
J042152.89-001924.5,20230111,00162968,1051,39627779783791402,1
J042152.89-001924.5,20230111,00162969,1051,39627779783791402,1
J042152.89-001924.5,20230112,00163104,1051,39627779783791402,1
J042916.95-130304.2,20220930,00145088,4141,39636270351126242,1
J042916.95-130304.2,20220927,00144635,4141,39636270351126242,0
J043112.46-031452.1,20211013,00104123,2894,39627707352355709,1
J043112.46-031452.1,20220218,00122747,949,39627707352355709,1
J044216.03-002334.3,20230121,00164166,2207,39627773832070621,1
J044823.41-000657.3,20211001,00102618,4174,39627785936832746,1
J045017.85-035824.8,20220102,00116429,4337,39627689337820315,1
J045138.25-074243.1,20220107,00117273,2492,39627599168668786,1
J045138.25-074243.1,20230923,00197818,2492,39627599168668786,0
J051620.67-163335.7,20240219,00226173,4993,2305843031439324599,1
J055037.35+575210.0,20221202,00156190,1206,2305843011214416414,1
J055037.35+575210.0,20230406,00175216,1206,2305843011214416414,1
J062808.06-221443.1,20231030,00202810,4920,2305843031095392733,1
J062808.06-221443.1,20240217,00225875,4920,2305843031095392733,1
J063100.29+260252.9,20220107,00117272,4893,2305843034425721297,1
J063100.29+260252.9,20220109,00117660,4893,2305843034425721297,1
J063330.76+591847.8,20230128,00165076,2486,39633377153778986,1
J063330.76+591847.8,20230128,00165077,2486,39633377153778986,1
J063858.57+590352.0,20220108,00117461,4454,39633374041607154,1
J064021.17+442127.7,20210105,00070933,4353,39633152301337733,1
J064021.17+442127.7,20210105,00070934,4353,39633152301337733,1
J064021.17+442127.7,20210107,00071274,4353,39633152301337733,1
J064021.17+442127.7,20210107,00071275,4353,39633152301337733,1
J064021.17+442127.7,20210107,00071276,4353,39633152301337733,1
J064021.17+442127.7,20210108,00071467,4353,39633152301337733,1
J064021.17+442127.7,20210108,00071468,4353,39633152301337733,1
J064021.17+442127.7,20210116,00072670,4353,39633152301337733,1
J064021.17+442127.7,20210201,00074138,4353,39633152301337733,1
J064021.17+442127.7,20210201,00074139,4353,39633152301337733,0
J064021.17+442127.7,20210201,00074140,4353,39633152301337733,0
J064021.17+442127.7,20210201,00074141,4353,39633152301337733,0
J064129.65+642917.6,20240116,00219492,32,39633437379793333,1
J064725.66+491542.0,20221009,00147199,1623,39633235424051712,1
J064756.00+580642.4,20221025,00150164,3869,39633361358033761,1
J070005.14+620019.3,20211116,00109090,3732,39633410020345302,0
J070005.14+620019.3,20211116,00109091,3732,39633410020345302,0
J070005.14+620019.3,20211116,00109092,3732,39633410020345302,1
J070601.04+433059.0,20221025,00150165,4654,39633139261243706,1
J070601.04+433059.0,20231108,00203995,1249,39633139261243706,1
J070601.04+433059.0,20231108,00203996,1249,39633139261243706,1
J070754.18+392120.8,20231011,00200459,387,39633061951833177,0
J070754.18+392120.8,20231011,00200460,387,39633061951833177,0
J071111.06+473100.4,20240110,00218476,3395,39633207284466727,1
J071213.56+435456.8,20240129,00222267,1954,39633148044116804,1
J071616.21+354509.2,20211108,00107966,2625,39632994687779327,0
J071619.23+372703.4,20230208,00166756,599,39633028720362858,1
J071943.72+374237.4,20221222,00159572,1448,39633033531232781,1
J072007.38+451611.5,20231107,00203861,440,39633169648976629,1
J072036.57+441732.2,20231107,00203861,151,39633152422970977,1
J072036.57+441732.2,20240116,00219496,1250,39633152422970977,1
J072054.20+341246.0,20240117,00219668,2599,39632964925000550,1
J072219.01+464903.6,20231216,00210115,4090,39633194936435109,1
J072230.97+453710.6,20231214,00209795,782,39633173914588139,1
J072423.65+585705.9,20211022,00105676,3069,39633374142268230,1
J072731.65+334635.1,20211112,00108536,4922,39632954904810465,1
J072821.66+281049.5,20220930,00145091,1982,39628442727090669,1
J072821.66+281049.5,20221001,00145219,1982,39628442727090669,1
J072906.25+554025.8,20211102,00107126,4546,39633331574279772,1
J072910.69+365838.2,20221020,00149325,1923,39633019115406931,1
J072910.69+365838.2,20221222,00159572,4805,39633019115406931,1
J072915.54+535154.5,20211101,00107015,3926,39633303539548432,1
J072915.54+535154.5,20240213,00225293,769,39633303539548432,1
J073055.57+425635.3,20240112,00218924,2289,39633130503539641,1
J073303.25+461951.1,20211207,00112805,926,39633186614938068,0
J073325.47+373744.7,20231018,00201532,347,39633033577368598,1
J073329.57+552733.9,20240213,00225293,2521,39633328155919415,1
J073346.23+261925.2,20220219,00122868,1009,39628399693533830,1
J073418.67+271309.5,20221026,00150305,649,39628421323557977,1
J073442.71+504229.0,20211102,00107127,402,39633258958293496,1
J073442.71+504229.0,20211216,00114344,969,39633258958293496,1
J073442.71+504229.0,20220120,00119542,969,39633258958293496,1
J073704.38+250054.1,20220219,00122868,500,39628372422165586,1
J073758.55+205544.6,20211009,00103564,1481,39628283314176546,1
J073758.55+205544.6,20211009,00103565,1481,39628283314176546,1
J073857.07+182648.7,20210110,00071743,3972,39628226363916398,1
J073857.07+182648.7,20210110,00071744,3972,39628226363916398,1
J073857.07+182648.7,20210111,00071883,3972,39628226363916398,1
J073857.07+182648.7,20210116,00072686,3972,39628226363916398,1
J073857.07+182648.7,20210116,00072687,3972,39628226363916398,0
J073857.07+182648.7,20210208,00075098,3972,39628226363916398,0
J073857.07+182648.7,20210208,00075099,3972,39628226363916398,1
J073857.07+182648.7,20210212,00075613,3972,39628226363916398,0
J073857.07+182648.7,20210212,00075614,3972,39628226363916398,0
J073857.07+182648.7,20210215,00076020,3972,39628226363916398,0
J073857.07+182648.7,20210215,00076021,3972,39628226363916398,0
J073857.07+182648.7,20210215,00076022,3972,39628226363916398,0
J073857.07+182648.7,20210215,00076023,3972,39628226363916398,0
J073857.07+182648.7,20210215,00076024,3972,39628226363916398,0
J073857.07+182648.7,20210305,00079426,3972,39628226363916398,0
J073857.07+182648.7,20210305,00079429,3972,39628226363916398,0
J073903.69+255258.6,20220102,00116430,4269,39628394282878248,1
J073918.96+252440.8,20221001,00145220,1862,39628383377688689,0
J073918.96+252440.8,20221002,00145350,1862,39628383377688689,0
J074004.82+413955.6,20231207,00208563,234,39633108139509747,1
J074134.49+443459.4,20240113,00219058,4662,39633156818600735,1
J074300.50+325629.5,20210105,00070943,3305,39632939792728344,1
J074300.50+325629.5,20210105,00070944,3305,39632939792728344,1
J074300.50+325629.5,20210106,00071122,3305,39632939792728344,1
J074300.50+325629.5,20210106,00071123,3305,39632939792728344,1
J074300.50+325629.5,20210108,00071471,3305,39632939792728344,1
J074300.50+325629.5,20210108,00071472,3305,39632939792728344,1
J074300.50+325629.5,20210109,00071608,3305,39632939792728344,1
J074300.50+325629.5,20210109,00071609,3305,39632939792728344,1
J074300.50+325629.5,20211016,00104556,2822,39632939792728344,1
J074300.50+325629.5,20211021,00105523,550,39632939792728344,1
J074300.50+325629.5,20211112,00108537,2267,39632939792728344,0
J074329.51+381848.2,20221020,00149326,72,39633043161354709,1
J074329.51+381848.2,20231010,00200330,2944,39633043161354709,1
J074329.51+381848.2,20231205,00208217,1404,39633043161354709,1
J074355.54+183834.8,20220125,00120183,1850,39628232118501996,1
J074355.54+183834.8,20220125,00120184,1850,39628232118501996,0
J074400.47+415503.6,20211202,00111893,1709,39633112669356352,1
J074431.43+482630.5,20211102,00107128,1328,39633223612891312,1
J074458.04+315040.6,20211112,00108537,264,39628516173547913,1
J074531.90+453829.2,20211107,00107859,3527,39633178222137392,1
J074531.90+453829.2,20211118,00109373,3527,39633178222137392,1
J074531.90+453829.2,20240116,00219498,1268,39633178222137392,1
J074647.51+154213.4,20210110,00071741,3745,39628162799244552,1
J074647.51+154213.4,20210110,00071742,3745,39628162799244552,1
J074647.51+154213.4,20210111,00071885,3745,39628162799244552,0
J074647.51+154213.4,20210111,00071886,3745,39628162799244552,0
J074647.51+154213.4,20210115,00072508,3745,39628162799244552,1
J074647.51+154213.4,20210115,00072509,3745,39628162799244552,0
J074647.51+154213.4,20210206,00074950,3745,39628162799244552,0
J074647.51+154213.4,20210206,00074951,3745,39628162799244552,0
J074742.62+411901.2,20231010,00200331,2215,39633099079814456,1
J074859.55+312512.5,20221002,00145353,3404,39628511031331874,1
J074917.11+365427.9,20211031,00106883,2895,39633019182516048,1
J074917.11+365427.9,20221129,00155708,1036,39633019182516048,1
J075028.92+304109.8,20211113,00108651,1684,39628495491433325,1
J075039.75+233605.5,20220219,00122870,297,39628339366855171,0
J075040.83+662347.0,20221115,00153608,2434,39633457709583659,1
J075107.51+300628.3,20211016,00104557,1707,39628479817323697,1
J075107.51+300628.3,20211113,00108651,1442,39628479817323697,1
J075107.51+300628.3,20220221,00123246,2688,39628479817323697,0
J075158.34+535647.3,20240115,00219361,4804,39633307176012214,1
J075233.17+294339.5,20220221,00123246,2708,39628474574443724,1
J075311.71+352631.5,20211031,00106883,4408,39632989885302716,1
J075311.71+352631.5,20211202,00111894,1142,39632989885302716,1
J075330.78+044555.7,20231030,00202816,328,2305843032274004681,1
J075414.49+313215.8,20221002,00145353,3928,39628511052300930,1
J075414.49+313215.8,20221028,00150550,3928,39628511052300930,1
J075414.49+313215.8,20230208,00166757,1194,39628511052300930,1
J075507.68+143547.3,20211212,00113569,2942,39628133636246522,1
J075540.64+264618.1,20211010,00103686,3098,39628410615499768,1
J075540.64+264618.1,20211116,00109102,423,39628410615499768,1
J075540.64+264618.1,20220122,00119783,3098,39628410615499768,1
J075540.64+264618.1,20220123,00119882,3098,39628410615499768,0
J075701.34+630602.0,20230303,00169588,894,39633421365939618,1
J075701.34+630602.0,20230303,00169589,894,39633421365939618,1
J075853.01+161645.2,20220124,00120034,3404,39628174480377556,1
J075853.01+161645.2,20230209,00166901,3404,39628174480377556,1
J075939.79+191417.2,20230211,00167261,4614,39628243623480786,1
J075939.79+191417.2,20230211,00167262,4614,39628243623480786,1
J080033.86+192416.6,20221026,00150307,2838,39628249336123803,1
J080033.86+192416.6,20221026,00150308,2838,39628249336123803,1
J080142.36+210345.6,20211117,00109244,4681,39628283406452023,1
J080142.36+210345.6,20231020,00201850,2262,39628283406452023,1
J080229.18+183659.2,20231020,00201850,353,39628226456193151,1
J080249.06+363716.4,20211103,00107254,23,39633009523036530,1
J080307.00+284855.8,20220103,00116549,3860,39628453493866979,1
J080407.97+083714.6,20211130,00111587,2205,39627991520643590,1
J080434.15+510348.7,20231213,00209561,3896,39633262867383310,1
J080441.10+391321.5,20231216,00210117,667,39633062136383150,1
J080449.49+161624.8,20220204,00121359,3744,39628174501354153,1
J080449.49+161624.8,20220204,00121360,3744,39628174501354153,1
J080449.49+161624.8,20221008,00146771,3744,39628174501354153,1
J080449.49+161624.8,20221009,00147208,3744,39628174501354153,1
J080459.17+432006.4,20221222,00159575,2934,39633135033386201,1
J080625.74+343244.3,20211031,00106884,3470,39632970083995425,1
J080701.08+554738.8,20211126,00110984,522,39633331666551858,1
J080729.72+153441.8,20211106,00107666,623,39628157057240252,1
J080853.73+355053.6,20230207,00166619,4105,39632994863943897,1
J080929.10+050326.2,20230224,00168821,1439,2305843032269811093,1
J080929.10+050326.2,20230308,00170667,1439,2305843032269811093,1
J080934.78+121942.9,20220202,00121131,3180,39628080746074080,1
J080941.38+171528.0,20221028,00150552,2370,39628197683268503,1
J081017.41+262238.0,20230121,00164169,201,39628405255181318,1
J081207.63+131824.5,20220228,00124345,69,39628104347423025,1
J081207.63+131824.5,20211201,00111735,1309,39628104347423025,0
J081228.28+623622.0,20230401,00174389,4741,2305843017342267708,1
J081228.28+623622.0,20240322,00231662,4741,2305843017342267708,1
J081236.59+161945.0,20211106,00107666,3509,39628174534904392,1
J081321.92+452809.2,20231205,00208224,3665,39633174065581774,1
J081408.42+090759.1,20220225,00124006,2405,39628009480658029,1
J081425.39+202125.2,20221030,00150904,2206,39628266469855554,1
J081442.22+052510.7,20230308,00170667,3512,2305843032282374119,1
J081442.22+052510.7,20230224,00168821,3512,2305843032282374119,0
J081443.89+125500.0,20211106,00107667,1366,39628098471200731,1
J081520.85+335633.9,20231107,00203863,2211,39632960101549870,1
J081610.83+453010.1,20211207,00112808,2267,39633174073969542,1
J081610.83+453010.1,20211207,00112809,2267,39633174073969542,0
J081610.83+453010.1,20240113,00219060,2026,39633174073969542,0
J081610.83+453010.1,20240113,00219061,2026,39633174073969542,0
J081617.02+452913.8,20231010,00200332,3234,39633174073969859,1
J082019.40+474731.1,20221020,00149327,4388,39633211566853144,1
J082019.40+474731.1,20240212,00225146,2665,39633211566853144,1
J082051.09+493431.5,20240114,00219198,2650,39633239630939269,1
J082154.85+131609.6,20211113,00108653,4942,39628104389363926,1
J082226.34+170822.7,20211021,00105526,1849,39628197733601739,1
J082227.91+033812.2,20220113,00118511,2388,39627877410412076,0
J082227.91+033812.2,20220113,00118512,2388,39627877410412076,0
J082227.91+033812.2,20220113,00118513,2388,39627877410412076,0
J082236.03+510524.4,20240322,00231672,4501,2305843016872499034,1
J082236.03+510524.4,20240403,00234068,4501,2305843016872499034,1
J082326.04+003126.0,20211104,00107374,2549,39627798918204362,1
J082513.17+730639.0,20221114,00153449,1443,2305843017581344535,1
J082547.85+615151.9,20221019,00149198,333,39633407319215468,1
J082603.70+113820.8,20221221,00159439,4418,39628068985242722,1
J082648.29-000037.7,20220102,00116433,2099,39627786851193501,1
J082654.69-000733.2,20211020,00105406,2052,39627780811396392,1
J082809.63+393621.6,20240302,00228358,4607,39633066896917058,1
J082809.63+393621.6,20240216,00225736,3697,39633066896917058,0
J082815.23+074924.3,20221223,00159747,387,39627973665489062,1
J083049.48-031206.5,20211211,00113415,4536,39627708358984460,1
J083437.14+583942.6,20231106,00203729,2022,39633371155923101,1
J083507.77+230846.2,20221122,00154389,1149,39628333981370232,1
J083642.70+532838.1,20221020,00149329,1397,39633300104415408,1
J083642.70+532838.1,20231231,00216584,1791,39633300104415408,1
J083720.21-060243.5,20211105,00107554,1013,39627642118341859,1
J083734.73+160042.2,20211212,00113573,1557,39628168826454878,0
J083734.73+160042.2,20211212,00113574,1557,39628168826454878,0
J083744.35+413338.8,20240215,00225598,1731,39633103790014569,1
J083744.35+413338.8,20240215,00225599,1731,39633103790014569,1
J083751.00+383012.5,20240302,00228360,2368,2781816377311237,1
J083931.34+282823.9,20231207,00208566,338,39628448313903270,1
J084003.77+532134.9,20231123,00206334,2764,39633296488926202,1
J084003.77+532134.9,20240322,00231666,2517,2305843016889270699,1
J084026.16+220446.2,20231018,00201536,2958,39628306076667318,1
J084108.10+102536.3,20211204,00112318,4431,39628039377650617,1
J084127.38+210053.5,20220106,00116956,3743,39628283561642135,1
J084140.72+722732.5,20211029,00106618,2187,39633508980754638,1
J084140.72+722732.5,20211125,00110876,2187,39633508980754638,1
J084228.37+704738.8,20211028,00106464,1389,39633495538009279,1
J084303.49-014858.5,20240218,00226023,1620,39627744643907920,1
J084303.97+275149.7,20211205,00112531,3279,39628432316828428,1
J084303.97+275149.7,20240327,00232688,4871,39628432316828428,1
J084358.10+425036.7,20220220,00123078,2192,39633126288263906,1
J084358.10+425036.7,20230111,00162976,1829,39633126288263906,1
J084434.09+073222.8,20220104,00116681,4276,39627967734748117,1
J084434.09+073222.8,20230124,00164556,4598,39627967734748117,1
J084545.31-051130.2,20211130,00111590,4608,39627660199987063,1
J084617.12+245344.0,20240113,00219065,2974,39628372686405912,1
J084641.03+021823.1,20220319,00126866,520,39627841293258334,1
J085107.39+030834.5,20220307,00125319,4174,39627865469224629,1
J085111.09+285729.4,20240114,00219200,1865,39628458967435537,1
J085129.97+764954.2,20221115,00153612,4577,39633536533136299,1
J085219.50-081729.8,20211129,00111461,9,39627588196369190,1
J085228.73+020102.5,20211113,00108655,3617,39627835278625419,1
J085255.16-080306.3,20220102,00116435,89,39627594181642661,1
J085300.57+020424.6,20211113,00108655,3939,39627835282817094,1
J085300.57+020424.6,20220219,00122875,2868,39627835282817094,1
J085409.43+201339.0,20221105,00152086,4898,39628266629236029,1
J085409.43+201339.0,20221105,00152087,4898,39628266629236029,1
J085414.01+390536.8,20211031,00106890,3253,39633057598145505,1
J085603.78+322109.1,20231122,00206191,2459,39628526701249360,1
J085603.78+322109.1,20240217,00225884,976,39628526701249360,1
J085604.18+080746.4,20221221,00159442,4194,39627985753477703,1
J085606.79+123836.9,20230126,00164826,749,39628092745975974,0
J085606.79+123836.9,20230126,00164827,749,39628092745975974,0
J085640.29-040439.8,20220307,00125320,4965,39627690369619222,1
J085725.45+130036.7,20230126,00164827,3435,39628098643169779,1
J085725.45+130036.7,20230126,00164826,3435,39628098643169779,0
J085902.38-270951.9,20220316,00126402,782,2305843051299442963,0
J085902.38-270951.9,20230112,00163119,782,2305843051299442963,1
J085902.38-270951.9,20230304,00169725,782,2305843051299442963,1
J085902.38-270951.9,20230402,00174529,782,2305843051299442963,1
J085912.32+754741.6,20231103,00203344,4766,39633530724024554,1
J085912.32+754741.6,20231103,00203345,4766,39633530724024554,1
J085919.82-242855.3,20220316,00126401,60,2305843051328769933,1
J085919.82-242855.3,20220331,00128217,60,2305843051328769933,1
J085931.99+423407.9,20221130,00155847,2664,39633121880050314,1
J085931.99+423407.9,20231107,00203865,4503,39633121880050314,1
J090103.95+480910.8,20231107,00203866,1657,39633219796076087,1
J090246.54-014201.9,20220123,00119888,895,39627744723604060,1
J090315.51+482031.5,20240118,00219824,591,39633219800272473,1
J090344.25-013326.1,20211117,00109250,3609,39627750767595980,1
J090344.25-013326.1,20211206,00112677,3609,39627750767595980,1
J090344.25-013326.1,20220131,00120929,3609,39627750767595980,1
J090350.71+330035.9,20210111,00071891,3300,39632940073750247,1
J090350.71+330035.9,20210111,00071892,3300,39632940073750247,1
J090350.71+330035.9,20210115,00072514,3300,39632940073750247,1
J090350.71+330035.9,20210115,00072515,3300,39632940073750247,1
J090350.71+330035.9,20210116,00072692,3300,39632940073750247,1
J090350.71+330035.9,20210116,00072693,3300,39632940073750247,1
J090350.71+330035.9,20210131,00073935,3300,39632940073750247,1
J090350.71+330035.9,20210131,00073947,3300,39632940073750247,1
J090350.71+330035.9,20210205,00074801,3300,39632940073750247,1
J090350.71+330035.9,20210205,00074802,3300,39632940073750247,1
J090350.71+330035.9,20210205,00074803,3300,39632940073750247,1
J090350.71+330035.9,20210205,00074804,3300,39632940073750247,1
J090350.71+330035.9,20210205,00074805,3300,39632940073750247,1
J090350.71+330035.9,20210214,00075837,3300,39632940073750247,1
J090350.71+330035.9,20210214,00075838,3300,39632940073750247,1
J090350.71+330035.9,20210214,00075839,3300,39632940073750247,1
J090350.71+330035.9,20210214,00075840,3300,39632940073750247,1
J090350.71+330035.9,20210214,00075841,3300,39632940073750247,1
J090350.71+330035.9,20210214,00075842,3300,39632940073750247,1
J090350.71+330035.9,20210215,00076025,3300,39632940073750247,1
J090350.71+330035.9,20210215,00076026,3300,39632940073750247,1
J090350.71+330035.9,20210215,00076027,3300,39632940073750247,1
J090350.71+330035.9,20210215,00076029,3300,39632940073750247,1
J090350.71+330035.9,20210215,00076030,3300,39632940073750247,0
J090350.71+330035.9,20210216,00076293,3300,39632940073750247,1
J090350.71+330035.9,20210216,00076294,3300,39632940073750247,1
J090350.71+330035.9,20210216,00076295,3300,39632940073750247,1
J090350.71+330035.9,20210216,00076296,3300,39632940073750247,1
J090350.71+330035.9,20210217,00076537,3300,39632940073750247,0
J090350.71+330035.9,20210220,00077210,3300,39632940073750247,1
J090350.71+330035.9,20210220,00077211,3300,39632940073750247,1
J090350.71+330035.9,20211023,00105812,2430,39632940073750247,1
J090350.71+330035.9,20220109,00117663,2430,39632940073750247,1
J090402.12-051645.8,20211104,00107377,2950,39627660275485323,1
J090402.12-051645.8,20211210,00113300,1957,39627660275485323,1
J090402.12-051645.8,20211210,00113301,1957,39627660275485323,0
J090403.48+035501.2,20220306,00125204,4400,39627883617978092,1
J090452.09+440255.2,20211119,00109538,4169,39633148383856276,1
J090516.07+120451.0,20221110,00152868,1389,2781241392758795,1
J090516.07+120451.0,20211205,00112533,2556,39628075062793593,1
J090516.07+120451.0,20230127,00164956,1389,39628075062793593,1
J090527.77+310922.0,20240311,00229803,3484,39628506136578741,1
J090554.69-053609.2,20211111,00108432,3606,39627654265048287,0
J090554.69-053609.2,20211111,00108433,3606,39627654265048287,0
J090606.43+000434.7,20220204,00121363,4056,39627787018961737,0
J090606.43+000434.7,20220204,00121364,4056,39627787018961737,0
J090610.29+130012.9,20230124,00164557,3593,39628098680916431,1
J090852.21+071639.0,20211204,00112320,3416,39627961841746338,1
J090959.82+065128.4,20211204,00112320,4587,39627949841846712,1
J090959.82+065128.4,20221221,00159443,2145,39627949841846712,1
J091001.64+164820.1,20231031,00202948,4672,39628186362839592,1
J091147.01+315101.8,20210205,00074784,1498,39628516483927207,1
J091147.01+315101.8,20210205,00074785,1498,39628516483927207,1
J091147.01+315101.8,20210208,00075110,1498,39628516483927207,1
J091147.01+315101.8,20210208,00075111,1498,39628516483927207,1
J091147.01+315101.8,20210212,00075622,1498,39628516483927207,1
J091147.01+315101.8,20210212,00075623,1498,39628516483927207,1
J091147.01+315101.8,20210214,00075843,1498,39628516483927207,1
J091147.01+315101.8,20210214,00075844,1498,39628516483927207,1
J091147.01+315101.8,20210214,00075845,1498,39628516483927207,1
J091147.01+315101.8,20210214,00075846,1498,39628516483927207,1
J091147.01+315101.8,20210214,00075847,1498,39628516483927207,1
J091147.01+315101.8,20221129,00155714,2314,39628516483927207,1
J091242.18+620940.1,20211126,00110988,268,39633413124131314,1
J091256.65+424313.5,20240213,00225298,4089,39633126380535977,1
J091410.72+013732.9,20220207,00121711,2229,39627829331100760,1
J091410.72+013732.9,20220207,00121713,2229,39627829331100760,1
J091414.02-064744.9,20211109,00108201,2501,39627624250606655,1
J091414.02-064744.9,20211109,00108202,2501,39627624250606655,1
J091414.02-064744.9,20211117,00109254,1471,39627624250606655,1
J091419.69+084222.2,20221216,00158510,658,39627997791126476,1
J091419.69+084222.2,20221216,00158509,658,39627997791126476,0
J091419.69+084222.2,20221224,00159899,2072,39627997791126476,1
J091419.69+084222.2,20221224,00159900,2072,39627997791126476,1
J091524.91+744601.8,20221113,00153312,2131,39633524520649728,1
J091524.91+744601.8,20221113,00153313,2131,39633524520649728,1
J091541.62+140938.6,20211101,00107023,4244,39628128103958714,0
J091541.62+140938.6,20211101,00107024,4244,39628128103958714,0
J091541.62+140938.6,20211102,00107134,4244,39628128103958714,1
J091541.62+140938.6,20231207,00208569,2428,39628128103958714,1
J091541.62+140938.6,20231207,00208570,2428,39628128103958714,0
J091551.64+090049.2,20240301,00228220,1906,2305843013613523895,1
J091551.64+090049.2,20240305,00228804,1906,2305843013613523895,1
J091709.87+314307.6,20221129,00155714,3393,39628516504896411,1
J091741.30+073647.3,20221226,00160180,559,39627967873159165,1
J091741.30+073647.3,20221230,00161364,559,39627967873159165,1
J091808.77-053733.8,20220401,00128324,4977,39627648300749092,1
J091849.22+153338.0,20240130,00222476,413,39628157346645611,1
J091936.19+035228.5,20221225,00160035,786,39627877649485652,1
J091945.05+085709.9,20221024,00150045,3065,39628003784788637,1
J091945.05+085709.9,20221025,00150175,3065,39628003784788637,1
J091945.05+085709.9,20230209,00166907,3065,39628003784788637,1
J092011.20+335642.5,20220220,123084,4527,2305843014443996480,1
J092011.20+335642.5,20220221,00123253,4527,2305843014443996480,0
J092219.55+421256.9,20240213,00225300,922,39633117471837304,1
J092614.30+010557.4,20220210,00122055,903,39627811262039297,1
J092614.30+010557.4,20220226,00124123,669,39627811262039297,1
J092638.69+362402.4,20211119,00109540,345,39633009808246829,1
J092809.83+071130.5,20211116,00109108,176,39627961921438722,1
J092809.83+071130.5,20211129,00111463,176,39627961921438722,1
J092839.34+005944.6,20220226,00124123,222,39627811270430055,1
J092918.92+622346.1,20230108,00162493,4535,39633415976255766,1
J092918.92+622346.1,20230304,00169722,3927,39633415976255766,1
J092918.92+622346.1,20231106,00203731,4148,39633415976255766,1
J092918.92+622346.1,20231203,00207853,4535,39633415976255766,1
J093239.65+133018.0,20221105,00152089,931,39628110563379795,1
J093249.58+472522.8,20211031,00106893,4412,39633207687119800,1
J093249.58+472522.8,20211107,00107865,4412,39633207687119800,1
J093322.31-030114.2,20211117,00109255,2268,39627714654635934,1
J093322.31-030114.2,20220204,00121365,310,39627714654635934,1
J093322.31-030114.2,20220204,00121366,310,39627714654635934,1
J093322.31-030114.2,20220308,00125437,2268,39627714654635934,0
J093341.29+584614.9,20220220,00123080,3656,39633371281754978,1
J093423.39+403808.9,20230208,00166765,1197,39633090271774075,1
J093520.72+090035.9,20230211,00167268,4257,39628003847705162,1
J093520.72+090035.9,20230211,00167269,4257,39628003847705162,1
J093534.13+530207.6,20211127,00111112,4775,39633292986681948,1
J093536.17-082312.8,20220113,00118514,4781,39627582395646062,1
J093536.17-082312.8,20220123,00119889,4781,39627582395646062,1
J093537.46+161950.8,20221222,00159582,3429,39628174870447150,1
J093537.46+161950.8,20240106,00217782,1933,39628174870447150,1
J093537.46+161950.8,20240106,00217783,1933,39628174870447150,1
J093537.46+161950.8,20240112,00218931,734,39628174870447150,1
J093537.46+161950.8,20240114,00219202,734,39628174870447150,1
J093742.66+250145.9,20240115,00219371,77,39628372879347351,1
J093836.99+071454.6,20220406,00128897,1996,39627961963383757,1
J093918.65+134802.3,20231031,00202953,4411,2781282798927876,1
J093918.65+134802.3,20231109,00204146,4411,2781282798927876,1
J093947.67+660056.0,20211126,00110989,125,39633452990990377,1
J093947.67+660056.0,20211126,00110990,125,39633452990990377,1
J093955.79+695645.6,20210216,00076297,3942,39633489481436441,0
J093955.79+695645.6,20210216,00076298,3942,39633489481436441,0
J093955.79+695645.6,20210216,00076299,3942,39633489481436441,0
J093955.79+695645.6,20210216,00076300,3942,39633489481436441,0
J093955.79+695645.6,20210216,00076301,3942,39633489481436441,0
J093955.79+695645.6,20210216,00076302,3942,39633489481436441,0
J093955.79+695645.6,20210306,00079551,3942,39633489481436441,1
J093955.79+695645.6,20210306,00079552,3942,39633489481436441,1
J093955.79+695645.6,20210306,00079553,3942,39633489481436441,0
J093955.79+695645.6,20210306,00079563,1170,39633489481436441,0
J093955.79+695645.6,20210306,00079564,1170,39633489481436441,0
J093955.79+695645.6,20210306,00079565,1170,39633489481436441,0
J093955.79+695645.6,20210306,00079566,1170,39633489481436441,0
J093955.79+695645.6,20210306,00079567,1170,39633489481436441,0
J093955.79+695645.6,20210309,00079868,1170,39633489481436441,0
J093955.79+695645.6,20210309,00079869,1170,39633489481436441,0
J093955.79+695645.6,20210309,00079870,1170,39633489481436441,0
J093955.79+695645.6,20210318,00080943,3942,39633489481436441,1
J093955.79+695645.6,20210318,00080944,3942,39633489481436441,0
J093955.79+695645.6,20210318,00080945,3942,39633489481436441,0
J094020.59+122128.6,20231122,00206195,2679,39628081119365498,1
J094020.59+122128.6,20231122,00206196,2679,39628081119365498,1
J094325.88+520128.8,20230111,00162979,3114,39633278226925622,1
J094325.88+520128.8,20230111,00162980,3114,39633278226925622,1
J094358.92-050547.6,20211210,00113303,3996,39627666466277439,0
J094358.92-050547.6,20211210,00113302,3996,39627666466277439,0
J094358.92-050547.6,20220205,00121481,926,39627666466277439,0
J094439.30-014429.7,20220209,00121940,4023,39627744899764334,1
J094439.30-014429.7,20220209,00121941,4023,39627744899764334,1
J094453.66+153937.7,20220109,00117668,1813,39628163277393201,1
J094558.26+292252.9,20240115,00219373,2808,39628469730017787,1
J094558.26+292252.9,20240329,00233189,1953,39628469730017787,1
J094606.92-005601.8,20211201,00111744,69,39627763027542717,1
J094606.92-005601.8,20220225,00124012,4308,39627763027542717,1
J094634.47+135057.7,20230318,00172285,1533,39628116498318593,1
J094635.69-052319.4,20220331,00128218,3534,39627654437012423,1
J094636.55+444644.6,20230129,00165467,2751,39633161503640852,1
J094708.84+233151.8,20240327,00232691,1073,39628339815645381,1
J095012.26+164229.1,20240108,00218118,2820,39628186522225826,1
J095119.23+253239.6,20240109,00218353,3362,39628383876811285,1
J095135.21+602939.6,20220121,00119684,2166,39633392823699214,1
J095135.21+602939.6,20231231,00216587,4545,39633392823699214,1
J095148.92+340723.6,20220427,00132130,4656,2305843015136056052,1
J095312.67-042731.9,20220103,00116559,761,39627678550068016,1
J095829.75+034944.6,20230318,00172286,1481,2781044143030287,1
J095829.75+034944.6,20220420,00131088,2911,39089837394908163,1
J095829.75+034944.6,20230104,00161999,646,39627877813062804,0
J095829.75+034944.6,20240217,00225897,2450,39089837424296185,0
J095829.75+034944.6,20240217,00225898,2450,39089837424296185,0
J095829.75+034944.6,20240222,00226785,2450,39089837424296185,0
J095829.75+034944.6,20240223,00226848,2450,39089837424296185,0
J095835.92+281054.6,20231206,00208390,4385,39628443280740905,1
J095943.84+455101.8,20230208,00166766,3641,39633178616401077,1
J100039.84+122024.1,20211215,00114218,2195,39628081203250636,1
J100039.84+122024.1,20211215,00114219,2195,39628081203250636,1
J100041.41+385303.0,20240212,00225155,1597,39633057816248554,1
J100047.13+665557.9,20220315,00126279,4751,39633462734357005,1
J100142.88+173846.4,20240203,00223260,440,39628209678975535,1
J100243.11-024636.0,20220124,00120043,4393,39627720816070056,1
J100434.72+662915.0,20230401,00174397,4748,2305843017157710064,1
J100434.72+662915.0,20230429,00178198,4748,2305843017157710064,1
J100515.37+191107.8,20240203,00223260,3196,39628244122601755,1
J100645.68+021334.1,20220424,00131698,4488,39089837394986144,1
J100645.68+021334.1,20211201,00111745,4162,39627841628802959,1
J100645.68+021334.1,20220424,00131699,4488,39089837394986144,0
J100826.71-004303.8,20220126,00120324,4696,39627769159617106,1
J100938.07+080850.4,20211219,00114762,3031,39627986059660973,1
J100938.07+080850.4,20211219,00114763,3031,39627986059660973,1
J101421.50+063857.3,20230211,00167273,3047,39627950110282018,1
J101509.37-030833.0,20220302,00124589,42,2305843037739162085,0
J101509.37-030833.0,20220418,00130773,42,2305843037739162085,1
J101534.64+090442.0,20221110,00152876,1040,39628004015476003,1
J101534.64+090442.0,20221219,00159073,1040,39628004015476003,1
J101539.83+732604.9,20231102,00203220,4620,39633516253676183,1
J101539.83+732604.9,20231102,00203221,4620,39633516253676183,1
J101545.92+033311.5,20220330,00128109,2711,39627871852957753,1
J101545.92+033311.5,20221202,00156206,64,39627871852957753,1
J101545.92+033311.5,20221218,00158927,64,39627871852957753,1
J101545.92+033311.5,20221223,00159755,466,39627871852957753,1
J101723.20+375343.3,20211208,00112961,2341,39633038904135292,1
J101947.25+335753.4,20240329,00233191,3057,39632960533564820,1
J102057.08+205443.4,20231207,00208577,1332,39628283951712102,1
J102057.08+205443.4,20240114,00219207,4211,39628283951712102,1
J102057.08+205443.4,20240114,00219208,4211,39628283951712102,1
J102057.08+205443.4,20240215,00225605,1332,39628283951712102,1
J102057.08+205443.4,20240216,00225747,2770,39628283951712102,1
J102402.70+480851.0,20211128,00111293,2261,39633220026764613,1
J102402.70+480851.0,20220218,00122762,2924,39633220026764613,1
J102520.91+161146.3,20220109,00117671,1081,39628175071772820,1
J102520.91+161146.3,20240327,00232692,164,39628175071772820,1
J102637.05+475426.4,20220218,00122762,2852,39633215991842074,1
J102800.08+214813.5,20230408,00175509,1992,39628300879923267,1
J102842.86-081926.9,20220331,00128221,4651,39627588594831298,1
J102905.19+485514.1,20220414,00130260,2451,39633232064414352,1
J102905.19+485514.1,20220414,00130261,2451,39633232064414352,1
J102905.19+485514.1,20220414,00130262,2451,39633232064414352,1
J102905.19+485514.1,20220414,00130263,2451,39633232064414352,1
J102943.47+142206.7,20230128,00165093,3133,39628128405948172,1
J103100.54+202831.9,20230408,00175509,838,39628272681618988,1
J103147.98+085224.3,20230119,00163843,2856,39627998109896135,1
J103147.98+085224.3,20230119,00163844,2856,39627998109896135,1
J103150.91-041612.6,20220405,00128788,2924,39627684736668556,1
J103150.91-041612.6,20220405,00128789,2924,39627684736668556,1
J103150.91-041612.6,20220405,00128790,2924,39627684736668556,1
J103315.94+094336.1,20211205,00112539,3696,39628021983873188,1
J103315.94+094336.1,20221129,00155722,1658,39628021983873188,1
J103317.24+072118.7,20220403,00128557,1559,39627962189877911,1
J103317.24+072118.7,20230119,00163843,4576,39627962189877911,1
J103317.24+072118.7,20230119,00163844,4576,39627962189877911,1
J103347.45-080909.4,20240407,00234877,3978,39627588615801695,1
J103347.45-080909.4,20240211,00225019,850,39627588615801695,0
J103533.01+055159.0,20221121,00154186,4560,2781092490772492,1
J103533.01+055159.0,20220408,00129177,1580,39627926160807115,1
J103533.01+055159.0,20221122,00154401,4560,2781092490772492,1
J103606.42+763453.1,20230107,00162352,1444,39633535220318979,1
J103606.42+763453.1,20230107,00162353,1444,39633535220318979,1
J103623.07+380031.6,20240306,00229021,2197,39633038967049491,1
J104016.57+104840.9,20231122,00206198,4511,39628045811714886,1
J104016.57+104840.9,20231208,00208708,4511,39628045811714886,1
J104356.63+580731.6,20220121,00119688,1226,39633365090962321,1
J104411.40+211306.9,20230412,00176042,3824,39628289685325116,1
J104411.40+211306.9,20230412,00176043,3824,39628289685325116,1
J104422.03+183458.1,20230421,00177258,846,39628227102114677,1
J104450.08+232431.0,20240316,00230775,1671,2781506363719695,1
J104450.08+232431.0,20230421,00177257,478,39628340033753381,1
J104450.08+232431.0,20240317,00230953,1671,2781506363719695,1
J104732.15+354515.2,20240118,00219831,3030,39632995409199250,1
J104925.97-214736.3,20230427,00177841,4742,2305843035662992900,1
J104925.97-214736.3,20230504,00179101,4742,2305843035662992900,1
J105105.91+414045.4,20231206,00208394,4291,39633108739294759,1
J105122.85+672528.0,20230206,00166448,2612,39633467515865326,1
J105135.12+540435.8,20230208,00166771,965,39633307620608094,1
J105135.12+540435.8,20231205,00208239,3712,2305843015542904835,1
J105215.27-064326.4,20211201,00111748,4503,39627624657456767,1
J105215.27-064326.4,20220213,00122405,4068,39627624657456767,1
J105215.27-064326.4,20231216,00210130,2178,39627624657456767,1
J105255.41+461309.3,20211208,00112964,1910,39633187197945298,1
J105255.41+461309.3,20220102,00116443,1910,39633187197945298,1
J105430.45+300609.6,20240329,00233205,2926,2305843014674680974,1
J105507.00+365945.3,20231215,00210000,1108,39633019807465910,1
J105647.82+204825.7,20230406,00175225,1574,39628278440398220,1
J105647.82+204825.7,20230418,00176861,1574,39628278440398220,1
J105656.95+494118.4,20230502,00178739,4356,2305843015417074551,0
J105754.24+275947.6,20230423,00177528,3405,39628438167879987,1
J105835.08+054706.2,20220104,00116689,2474,39627926257275255,1
J105835.08+054706.2,20220104,00116690,2474,39627926257275255,1
J105835.08+054706.2,20221218,00158934,31,39627926257275255,1
J105835.08+054706.2,20221220,00159318,3613,39627926257275255,1
J110259.02+414520.9,20220107,00117297,726,39633108777043079,0
J110331.45-003949.3,20211219,00114768,3410,39627769390304554,1
J110425.59+450313.6,20220318,00126724,3944,39633166033487783,1
J110543.22+085542.6,20220105,00116872,4930,39628004225189390,1
J110706.76+340526.8,20231215,00209999,3968,39632960701333802,1
J110937.40+503929.0,20210313,00080362,4906,39633259532910717,1
J110937.40+503929.0,20210313,00080372,4906,39633259532910717,1
J110937.40+503929.0,20210313,00080373,4906,39633259532910717,0
J110937.40+503929.0,20210313,00080374,4906,39633259532910717,0
J110937.40+503929.0,20210313,00080375,4906,39633259532910717,1
J110937.40+503929.0,20210314,00080495,4906,39633259532910717,1
J110937.40+503929.0,20210314,00080496,4906,39633259532910717,1
J110937.40+503929.0,20210314,00080497,4906,39633259532910717,1
J110937.40+503929.0,20210314,00080498,4906,39633259532910717,1
J110937.40+503929.0,20210314,00080499,4906,39633259532910717,1
J110937.40+503929.0,20210314,00080500,4906,39633259532910717,1
J110937.40+503929.0,20210408,00083979,4906,39633259532910717,1
J110937.40+503929.0,20210408,00083980,4906,39633259532910717,1
J110937.40+503929.0,20210408,00083981,4906,39633259532910717,1
J110937.40+503929.0,20210408,00083982,4906,39633259532910717,1
J110937.40+503929.0,20210408,00083983,4906,39633259532910717,1
J110937.40+503929.0,20210408,00083984,4906,39633259532910717,1
J110937.40+503929.0,20210511,00088039,4906,39633259532910717,1
J111018.95-052218.5,20220205,00121487,3088,39627660803967466,1
J111126.83+571238.6,20220121,00119689,1711,39633352197671204,1
J111126.83+571238.6,20220121,00119690,1711,39633352197671204,1
J111235.83+002813.3,20211215,00114224,2698,39627799627041903,1
J111235.83+002813.3,20220325,00127456,4393,39627799627041903,1
J111257.46+690256.3,20210223,00077785,71,39633481092825158,1
J111257.46+690256.3,20220314,00126163,4808,39633481092825158,1
J111257.46+690256.3,20231203,00207861,4808,39633481092825158,0
J111449.51-001855.9,20211215,00114224,3325,39627781516038174,1
J111537.11+051001.5,20220213,00122409,2040,39627914295119067,1
J111621.06-024933.5,20220405,00128791,1151,39627721126447258,1
J111621.06-024933.5,20220405,00128792,1151,39627721126447258,1
J111630.87+191823.3,20240115,00219380,4030,39628244403621851,1
J111630.87+191823.3,20240402,00233927,541,39628244403621851,1
J111652.47+011436.0,20220205,00121488,2738,39627817763213019,1
J111715.89+175741.7,20230505,00179294,1542,39628215739746094,1
J112003.39+663632.3,20231203,00207862,2295,39633458061905473,1
J112003.39+663632.3,20231205,00208234,2295,39633458061905473,1
J112509.68+231035.9,20240404,00234295,1423,39628334635683706,1
J112555.69-001638.8,20220307,00125333,1152,2780947892142093,1
J112555.69-001638.8,20220202,00121146,4029,39627781562176152,1
J112555.69-001638.8,20220308,00125444,1152,39627781562176152,1
J112555.69-001638.8,20220325,00127457,2589,39627781562176152,1
J112555.69-001638.8,20220329,00128002,3003,2780947892142093,1
J112555.69-001638.8,20220404,00128667,303,39627781562176152,1
J112619.44+084650.6,20220106,00116971,4481,39627998336388573,1
J112619.44+084650.6,20230124,00164569,4501,39627998336388573,1
J112619.44+084650.6,20230328,00173658,1831,39627998336388573,1
J112619.44+084650.6,20231210,00208972,3478,39627998336388573,1
J112619.44+084650.6,20240119,00220163,496,39627998336388573,1
J112619.44+084650.6,20240203,00223265,496,39627998336388573,0
J113003.06+280647.6,20240213,00225312,2274,39628438285323005,1
J113122.38+432238.7,20230129,00165475,4169,39633140070744705,1
J113122.38+432238.7,20230404,00174953,4169,2305843014964086673,1
J113150.05-053514.4,20230421,00177261,2848,39627654873224408,1
J113215.48+624900.3,20240223,00226846,3729,39633419008737996,1
J113722.18+014858.8,20220208,00121835,949,39627829930887397,1
J113722.18+014858.8,20220313,00126061,1489,39627829930887397,1
J113722.18+014858.8,20220329,00128003,3938,39627829930887397,1
J113722.18+014858.8,20220428,00132266,4662,39627829930887397,1
J113732.35+405457.6,20230405,00175091,519,39633095242026518,1
J113826.68+061919.3,20221219,00159076,2856,39627938450115701,1
J113826.73+032206.1,20220208,00121835,2856,39627866169674671,1
J113826.73+032206.1,20220308,00125445,3259,39627866169674671,1
J113826.73+032206.1,20220428,00132266,3259,39627866169674671,1
J113835.63+044454.8,20211215,00114225,3309,39627902345547093,1
J113835.63+044454.8,20221207,00156906,1482,39627902345547093,1
J113835.63+044454.8,20221209,00157158,1482,39627902345547093,1
J114107.65+044600.9,20220323,00127238,2612,39627902358127606,1
J114107.65+044600.9,20220404,00128668,1636,39627902358127606,1
J114214.42+533002.2,20210218,00076818,3648,39633300569982232,1
J114214.42+533002.2,20210218,00076819,3648,39633300569982232,1
J114214.42+533002.2,20210218,00076820,3648,39633300569982232,1
J114214.42+533002.2,20210221,00077387,3648,39633300569982232,1
J114214.42+533002.2,20210221,00077388,3648,39633300569982232,1
J114214.42+533002.2,20210222,00077569,3648,39633300569982232,1
J114214.42+533002.2,20210224,00077947,3648,39633300569982232,1
J114214.42+533002.2,20210224,00077948,3648,39633300569982232,1
J114214.42+533002.2,20210309,00079893,3648,39633300569982232,1
J114214.42+533002.2,20210309,00079894,3648,39633300569982232,1
J114214.42+533002.2,20210309,00079895,3648,39633300569982232,1
J114214.42+533002.2,20210309,00079896,3648,39633300569982232,1
J114214.42+533002.2,20210309,00079897,3648,39633300569982232,1
J114214.42+533002.2,20210322,00081519,3648,39633300569982232,1
J114214.42+533002.2,20230404,00174956,2364,2305843015471603470,1
J114338.54+714120.8,20230305,00169912,3770,2305843017220631710,1
J114338.54+714120.8,20230308,00170679,3770,2305843017220631710,1
J114338.54+714120.8,20230401,00174398,3770,2305843017220631710,1
J114418.59+241049.8,20240407,00234883,3012,39628356861299707,1
J114521.18-042606.2,20210515,00088523,2023,39627679019829516,1
J114521.18-042606.2,20210517,00089014,2023,39627679019829516,1
J114627.78+093027.4,20220106,00116973,0,39628016325758044,1
J114628.78+675909.5,20240321,00231532,2457,39633472213486258,1
J114955.68+284507.2,20240407,00234882,3749,39628454328534063,1
J115030.58+404151.8,20220401,00128336,4325,39633090703788873,1
J115207.00+404947.7,20220426,00131947,3054,2781858995634176,1
J115207.00+404947.7,20220401,00128336,3536,39633090712174668,1
J115207.00+404947.7,20230129,00165476,3437,2781858995634176,1
J115215.79+491441.7,20230303,00169602,4516,39633236258721334,1
J115836.59+035547.2,20220425,00131821,122,39627884347788992,1
J115836.59+035547.2,20220425,00131822,122,39627884347788992,1
J120619.85-032838.4,20220106,00116975,276,39627703229351907,1
J120619.85-032838.4,20220325,00127459,3278,39627703229351907,1
J120619.85-032838.4,20220325,00127460,3278,39627703229351907,1
J120619.85-032838.4,20220325,00127461,3278,39627703229351907,1
J120841.87+355024.5,20220327,00127686,2617,39632995686023448,1
J120841.87+355024.5,20220529,00137228,2793,2305843039236528340,1
J120857.25+191656.2,20240117,00219701,741,39628244613335314,1
J120857.25+191656.2,20240306,00229028,741,39628244613335314,1
J121154.62+283758.4,20230507,00179555,2441,39628454408228019,1
J121209.28+013626.8,20210406,00083717,2656,39627824037888872,1
J121209.28+013626.8,20210417,00085195,2671,39627824037888872,0
J121209.28+013626.8,20220407,00129074,1852,39627824037888872,0
J121209.28+013626.8,20230108,00162506,4846,39627824037888872,1
J121240.39+041656.0,20230120,00164049,2125,39627890437917702,1
J121534.77+025726.7,20220331,00128227,4648,39627860289260775,1
J121606.97+052013.9,20230228,00169296,1511,39627914550968705,1
J121913.06+204937.6,20240319,00231235,1190,2781445093326864,1
J121913.06+204937.6,20231228,00215819,4720,39628278763360311,1
J122138.78+092427.8,20230127,00164970,3090,39628016472557794,1
J122405.57+184102.8,20230424,00177664,2574,39628233229996585,1
J122405.57+184102.8,20230407,00175382,408,2305843038619965795,1
J122405.57+184102.8,20240319,00231234,2435,39628233229996585,1
J122726.19+102848.5,20230510,00179974,2433,39628040312979637,1
J122726.19+102848.5,20230511,00180163,2433,39628040312979637,1
J122740.86+513924.8,20220318,00126730,573,39633274913423992,1
J122740.86+513924.8,20240102,00217015,3541,39633274913423992,1
J122832.86+044238.2,20221226,00160190,363,39627902555261311,1
J122832.86+044238.2,20221230,00161375,363,39627902555261311,1
J123016.07-074558.9,20240214,00225458,898,2802757639602176,1
J123225.77+142041.8,20230316,00172036,2310,39628128905071478,1
J123225.77+142041.8,20240113,00219081,4295,39628128905071478,1
J123225.77+142041.8,20240218,00226042,678,39628128905071478,1
J123235.97+110242.8,20240116,00219520,3864,39628052216414589,1
J123638.04+021327.2,20220112,00118350,4987,39627842257948177,0
J123717.95+365535.2,20240131,00222666,337,39633020147207466,1
J123727.53+655211.7,20220509,00134001,3229,2782219093409795,1
J123727.53+655211.7,20230111,00162992,3275,2782219093409795,1
J123813.58-033933.6,20220202,00121151,3524,39627697332159447,1
J123813.58-033933.6,20210517,00089017,2353,39627697332159447,0
J123813.58-033933.6,20220524,00136570,2353,2305843036640259125,1
J123931.99+210806.3,20240212,00225171,3554,39628290134118036,1
J124058.02-015919.3,20220308,00125450,1485,39627739598164843,1
J124058.02-015919.3,20220314,00126175,3349,39627739598164843,1
J124325.93+025546.9,20230120,00164052,1776,39627860406699846,1
J124325.93+025546.9,20220310,00125714,2678,2305843036808029269,0
J124325.93+025546.9,20220313,00126065,2678,2305843036808029269,0
J124413.50+593610.1,20210404,00083429,3346,39633381041898837,1
J124413.50+593610.1,20220119,00119451,4289,39633381041898837,1
J124426.26+613514.5,20220509,00134002,3522,39633404953625656,1
J124426.26+613514.5,20210414,00084808,4342,2305843020987113064,1
J124426.26+613514.5,20210414,00084809,4342,2305843020987113064,1
J124426.26+613514.5,20210414,00084810,4342,2305843020987113064,1
J124426.26+613514.5,20210414,00084811,4342,2305843020987113064,1
J124426.26+613514.5,20210414,00084812,4342,2305843020987113064,1
J124819.36+072049.3,20230317,00172169,2819,39627962751915877,1
J124823.06-040100.9,20220210,00122068,4634,39627691342694223,1
J125023.79+665525.5,20220120,00119568,3323,39633463011183223,1
J125023.79+665525.5,20220510,00134139,1465,2305843021721118716,1
J125023.79+665525.5,20220511,00134272,1465,2305843021721118716,1
J125044.37+154956.7,20240406,00234752,1510,39628164028175068,1
J125045.84+410408.3,20220513,00134581,1742,39633095476908100,1
J125510.51+264226.2,20210108,00071483,4135,39628411739571871,1
J125510.51+264226.2,20210108,00071484,4135,39628411739571871,1
J125510.51+264226.2,20210109,00071628,4135,39628411739571871,1
J125510.51+264226.2,20210109,00071629,4135,39628411739571871,1
J125510.51+264226.2,20210115,00072534,4135,39628411739571871,1
J125510.51+264226.2,20210115,00072535,4135,39628411739571871,1
J125510.51+264226.2,20210116,00072709,4135,39628411739571871,1
J125510.51+264226.2,20210208,00075125,4135,39628411739571871,1
J125510.51+264226.2,20240319,00231237,3433,39628411739571871,1
J125519.64+245403.9,20210513,00088266,1939,39628373634319533,1
J125637.12+263643.1,20240319,00231237,3545,39628406333116617,1
J125637.12+263643.1,20240329,00233201,831,2305843038703853291,1
J125905.73+242633.1,20210507,00087600,402,39628362657828598,1
J130030.29+115101.2,20230312,00171449,3229,39628070113511398,1
J130030.29+115101.2,20230327,00173510,788,39628070113511398,1
J130441.74+010330.8,20220205,00121495,4914,39627812176399841,1
J130523.01+161938.7,20240317,00230967,2509,39628175713505581,1
J130527.72+390927.1,20230310,00171013,3026,39633063113657763,1
J130527.72+390927.1,20240131,00222667,4475,39633063113657763,1
J130542.03+180104.3,20230331,00174267,3188,39628216171761051,1
J131223.48+173659.2,20210316,00080703,1512,39628204675171143,1
J131223.48+173659.2,20210316,00080704,1512,39628204675171143,1
J131223.48+173659.2,20210316,00080705,1512,39628204675171143,1
J131223.48+173659.2,20210316,00080706,1512,39628204675171143,1
J131223.48+173659.2,20210316,00080707,1512,39628204675171143,1
J131223.48+173659.2,20210316,00080708,1512,39628204675171143,1
J131223.48+173659.2,20210316,00080709,1512,39628204675171143,1
J131223.48+173659.2,20210316,00080710,1512,39628204675171143,1
J131223.48+173659.2,20230303,00169607,2340,39628204675171143,1
J131432.10+444138.8,20230413,00176221,1574,39633162128589181,1
J131432.10+444138.8,20240219,00226199,105,39633162128589181,1
J131514.41+424744.5,20220319,00126883,655,2305843020584459362,1
J131514.41+424744.5,20220409,00129290,655,2305843020584459362,1
J131948.10-255103.5,20220606,00138385,3688,2305843055351048026,1
J131948.10-255103.5,20230526,00182290,3688,2305843055351048026,0
J131954.46+591514.8,20220120,00119570,2603,39633378030387451,1
J131955.74+723848.4,20230208,00166778,1873,39633511157599273,1
J132103.18+015328.9,20210605,00091267,4611,39627836406890852,1
J132536.02+210036.8,20230506,00179429,3723,39628284677324881,1
J132723.36+652854.2,20240102,00217020,1385,39633448385644787,1
J132723.36+652854.2,20240131,00222671,1385,39633448385644787,1
J133001.40-033118.2,20220403,00128568,4748,39627703577482894,1
J133200.80-045410.6,20220425,00131827,612,39627667418386404,1
J133200.80-045410.6,20220425,00131828,612,39627667418386404,1
J133200.80-045410.6,20230508,00179720,3372,39627667418386404,1
J133200.80-045410.6,20230508,00179721,3372,39627667418386404,1
J133309.19+143706.9,20240218,00226046,1626,39628135011976749,1
J133540.76+050722.6,20210603,00091060,1139,39627908859299791,1
J133540.76+050722.6,20220506,00133527,2957,39627908859299791,1
J133615.76+380933.4,20230413,00176223,244,39633044327369448,1
J133615.76+380933.4,20240312,00230050,1513,39633044327369448,1
J133941.08+484727.6,20220120,00119572,2353,39633228604116169,1
J134052.05+151340.9,20230331,00174276,4441,39628152573528452,1
J134241.20+070910.3,20220605,00138260,61,39627962978406929,1
J134441.81+204408.1,20210610,00093258,3229,39628279103094872,1
J134601.50+112357.6,20230228,00169301,1992,39628064375705695,1
J134601.50+112357.6,20230228,00169302,1992,39628064375705695,1
J134601.50+112357.6,20240402,00233939,3744,39628064375705695,1
J134652.49+073911.5,20230410,00175783,3362,39627974986700364,0
J134652.49+073911.5,20230410,00175784,3362,39627974986700364,0
J134654.52+170639.7,20230513,00180492,4370,39628193258276324,1
J134801.90-091742.1,20220602,00137799,652,39627565521964713,1
J134801.90-091742.1,20220602,00137800,652,39627565521964713,1
J134942.94+072732.1,20210605,00091270,4866,39627969005621538,1
J135154.46-064309.2,20230120,00164059,3058,39627625408235172,1
J135154.46-064309.2,20230121,00164190,3058,39627625408235172,1
J135546.47+160823.4,20230401,00174410,3795,39628175919023647,1
J135546.47+160823.4,20230521,00181651,276,39628175919023647,1
J135546.47+160823.4,20240318,00231105,3795,39628175919023647,1
J135556.72-072903.0,20210517,00089022,1301,39627607427252961,1
J140037.96+572341.5,20230207,00166646,3897,39633355855102638,1
J140203.09+461333.9,20210618,00095182,1114,39633187747400533,1
J140424.10+284953.3,20220401,00128347,2930,39628454823462129,1
J140424.10+284953.3,20240211,00225030,3471,39089837495577041,1
J140424.10+284953.3,20240211,00225032,3173,39089837495577041,1
J140424.10+284953.3,20240223,00226852,3471,39089837491382737,1
J140424.10+284953.3,20240223,00226855,3173,39089837491382737,1
J140424.10+284953.3,20240302,00228384,3471,39089837491382737,1
J140424.10+284953.3,20240302,00228385,3471,39089837491382737,1
J140424.10+284953.3,20240302,00228387,3173,39089837491382737,1
J140424.10+284953.3,20240317,00230960,3471,39089837491382737,1
J140424.10+284953.3,20240317,00230966,3173,39089837491382737,1
J140424.10+284953.3,20240318,00231096,3471,39089837491382737,1
J140424.10+284953.3,20240318,00231097,3471,39089837491382737,1
J140424.10+284953.3,20240318,00231100,3173,39089837491382737,1
J140424.10+284953.3,20240318,00231101,3173,39089837491382737,1
J140429.36+172359.7,20230312,00171453,4173,39628204880696140,1
J140459.48+074607.0,20210611,00093366,3886,39627975062197181,1
J140508.17+250147.0,20230429,00178211,4681,39628373898562884,1
J140600.82+215644.9,20230418,00176874,945,39628307347538379,1
J140909.72-014442.9,20210517,00089026,862,39627746011251518,1
J140909.72-014442.9,20220403,00128570,3167,39627746011251518,0
J140909.72-014442.9,20220403,00128571,3167,39627746011251518,0
J141118.29+481258.1,20220414,00130275,3943,39633220664297858,1
J141118.29+481258.1,20220414,00130276,3943,39633220664297858,1
J141208.01+101406.2,20230520,00181531,143,39628034797470366,1
J141416.08-065538.6,20210530,00090399,2816,39627619498461376,1
J141416.08-065538.6,20210530,00090400,2816,39627619498461376,1
J141436.79+162104.2,20230416,00176619,3196,39628175994521555,1
J141459.62+383549.2,20240311,00229864,621,39633049201151899,1
J141611.55+701025.0,20210424,00086251,3816,39633491947685046,1
J142256.32-022108.0,20220208,00121845,641,39627733986186184,1
J142438.92-022739.3,20210531,00090511,1046,39627727954775616,1
J142548.07+151501.2,20230421,00177275,3235,39628152753884712,1
J142701.58-012310.3,20220309,00125570,1616,39627752126546131,0
J142701.58-012310.3,20210503,00087112,4557,39627752126546131,0
J142701.58-012310.3,20210504,00087251,4595,39627752126546131,0
J142701.58-012310.3,20210506,00087484,4662,39627752126546131,0
J142833.40+003100.5,20210405,00083541,3158,39627800449125760,1
J142833.40+003100.5,20210410,00084249,3158,39627800449125760,1
J142833.40+003100.5,20210416,00085092,3158,39627800449125760,1
J142833.40+003100.5,20210506,00087484,3450,39627800449125760,1
J142833.40+003100.5,20210507,00087606,3153,39627800449125760,1
J142833.40+003100.5,20210508,00087707,3176,39627800449125760,1
J142833.40+003100.5,20210510,00087938,3176,39627800449125760,1
J142833.40+003100.5,20210613,00093576,4419,39627800449125760,1
J142953.55+073231.3,20230410,00175787,4940,39627969173393397,1
J142953.55+073231.3,20230410,00175788,4940,39627969173393397,1
J142958.15+000319.4,20220315,00126300,4398,2305843036430533515,1
J142958.15+000319.4,20220316,00126428,4398,2305843036430533515,1
J143143.09-032521.0,20210531,00090511,4964,39627703837526756,0
J143209.77+191403.3,20220322,00127140,2847,39628245179567906,1
J143309.18+083150.3,20230313,00171589,303,39627993135451337,1
J143317.77+101122.7,20230206,00166459,2014,39628034881361897,1
J143317.77+101122.7,20230206,00166460,2014,39628034881361897,1
J143435.36+334050.1,20210406,00083733,4962,39632956397981308,1
J143435.36+334050.1,20220402,00128464,1290,39632956397981308,1
J143544.01+233638.8,20230312,00171455,3441,39628340922946086,1
J143544.01+233638.8,20230602,00183373,4531,2305843018470527157,1
J143703.36+234227.9,20230312,00171455,3338,39628346467815632,1
J143703.36+234227.9,20240310,00229689,3007,39628346467815632,1
J143932.12+193946.0,20230506,00179434,4582,39628256617433514,1
J143932.12+193946.0,20230507,00179563,4582,39628256617433514,1
J143947.62-010606.8,20210531,00090512,305,39627764256478032,1
J143947.62-010606.8,20210609,00093065,304,39627764256478032,1
J143947.62-010606.8,20210609,00093065,304,39627764256478032,1
J144205.60+034242.0,20210611,00093370,1590,39627879000051645,1
J144205.60+034242.0,20230415,00176490,20,39627879000051645,0
J144316.54-010222.3,20210504,00087252,4008,39627764273252189,1
J144316.54-010222.3,20210502,00086984,4008,39627764273252189,0
J144316.54-010222.3,20210504,00087253,4008,39627764273252189,1
J144316.54-010222.3,20220330,00128127,3737,39627764273252189,1
J144546.66-060034.3,20210531,00090513,1184,39627643657650953,1
J144609.23+013604.8,20220329,00128016,1802,39627824683811851,1
J145038.33+640329.1,20230503,00178895,2547,2305843021284903910,1
J145038.33+640329.1,20230504,00179122,2547,2305843021284903910,1
J145151.32+661324.1,20240327,00232703,1568,39089837529181486,1
J145225.25-042931.7,20220307,00125345,948,39627679799974774,1
J145758.19+514808.1,20210618,00095185,3265,39633275303495261,1
J145921.84+354805.8,20210516,00088872,2600,39632996264841746,1
J145921.84+354805.8,20210528,00090134,2600,39632996264841746,0
J145921.84+354805.8,20220416,00130578,522,39632996264841746,1
J145921.84+354805.8,20230421,00177279,1885,39632996264841746,1
J145921.84+354805.8,20230422,00177420,1885,39632996264841746,1
J150137.22+550122.8,20230509,00179856,2335,39633322313255698,1
J150152.26-010456.1,20210602,00090763,1007,39627764348753453,1
J150209.30+120437.3,20230416,00176621,2364,39628076530796398,1
J150209.30+120437.3,20230415,00176491,2364,39628076530796398,0
J150209.30+120437.3,20230609,00184671,4911,39628076530796398,1
J150218.85+023055.0,20220605,00138266,85,39627848910112258,1
J150240.87+333423.2,20210318,00080966,2693,39632951457090810,1
J150240.87+333423.2,20210318,00080967,2680,39632951457090810,0
J150240.87+333423.2,20210319,00081090,2680,39632951457090810,0
J150240.87+333423.2,20210319,00081091,2680,39632951457090810,0
J150240.87+333423.2,20210322,00081530,2680,39632951457090810,0
J150240.87+333423.2,20210322,00081531,2680,39632951457090810,0
J150240.87+333423.2,20210403,00083282,2680,39632951457090810,0
J150240.87+333423.2,20210403,00083283,2680,39632951457090810,0
J150240.87+333423.2,20210404,00083437,2693,39632951457090810,1
J150240.87+333423.2,20210406,00083746,2693,39632951457090810,1
J150240.87+333423.2,20210617,00095080,2949,39632951457090810,1
J150240.87+333423.2,20220503,00133143,1034,39632951457090810,1
J150240.87+333423.2,20230408,00175522,2949,2305843018822854260,1
J150241.13+282209.6,20210613,00093583,1310,39628444409004871,1
J150326.18-022726.9,20220226,00124144,1110,39627728118352858,1
J150326.18-022726.9,20220228,00124375,1110,39627728118352858,1
J150441.75+084752.4,20220530,00137366,603,39627999242358472,1
J150551.61+065948.5,20210611,00093372,1168,39627957328678752,1
J150551.61+065948.5,20220607,00138518,2547,39627957328678752,1
J150708.73+250051.1,20230409,00175659,1030,39628374133444611,1
J150722.12+523040.4,20230423,00177549,2505,39633286489704295,1
J150905.71+513158.2,20210511,00088053,3580,39633271574758162,1
J150905.71+513158.2,20210511,00088054,3580,39633271574758162,1
J150905.71+513158.2,20210512,00088174,3580,39633271574758162,1
J150905.71+513158.2,20210512,00088175,3580,39633271574758162,1
J150905.71+513158.2,20210513,00088277,3580,39633271574758162,1
J151332.95+703722.4,20210424,00086254,3631,39633494070001872,1
J151332.95+703722.4,20210424,00086258,3631,39633494070001872,1
J151413.61+454911.4,20210618,00095187,946,39633179539148147,1
J151415.59+074445.8,20220601,00137687,1146,39627975351602905,1
J151415.59+074445.8,20220603,00138016,1146,39627975351602905,1
J151453.64+020934.5,20210608,00092375,4978,39627842920650084,1
J151514.48+131048.9,20230515,00180891,3494,39628106079668481,1
J151514.48+131048.9,20230519,00181409,3494,39628106079668481,1
J151554.61+655104.1,20230606,00184110,4569,39089837529141700,1
J151554.61+655104.1,20230606,00184111,4553,39089837529141700,0
J151554.61+655104.1,20240301,00228246,4461,39089837529141700,0
J151554.61+655104.1,20240301,00228247,4461,39089837529141700,0
J151554.61+655104.1,20240327,00232703,4471,39089837529141700,0
J151613.79+032909.9,20210608,00092375,3594,39627873111249651,1
J151746.66+315737.6,20220420,00131105,4642,39628522934763984,1
J151922.21+392538.2,20210519,00089270,1337,39633068230705943,1
J151922.21+392538.2,20230423,00177553,3088,39633068230705943,1
J152124.38+112551.8,20220531,00137544,4987,39628064769968762,1
J152211.31+244412.8,20230524,00182035,3501,39628368701820546,1
J152211.32+244412.0,20210603,00091073,1534,39628368701820548,1
J152238.83+391352.2,20210522,00089780,625,39633063562445889,1
J152419.30+220920.3,20230620,00186101,761,39628313253119106,1
J152509.57+360054.4,20210516,00088875,707,39633001260254570,1
J152509.57+360054.4,20210515,00088534,707,39633001260254570,0
J152543.84+130312.5,20210601,00090659,3334,39628100232810326,1
J152543.84+130312.5,20230616,00185568,335,39628100232810326,0
J152543.84+130312.5,20230616,00185569,335,39628100232810326,0
J152603.66+382216.5,20210519,00089270,318,39633044692272251,1
J152613.96+081801.8,20210617,00095082,263,39627987376669949,1
J152613.96+081801.8,20230328,00173681,2923,39627987376669949,1
J152656.27+145115.5,20210709,00098061,1631,39636937417426530,1
J152656.27+145115.5,20210705,00097539,1631,39636937417426530,0
J152748.00+353713.0,20220421,00131239,1769,39632991441390575,1
J152748.00+353713.0,20220421,00131240,1769,39632991441390575,1
J152857.85+034911.5,20220308,00125461,2647,39627879197183556,1
J153014.03+104321.9,20230411,00175933,2033,39628047007092661,1
J153015.03+094946.4,20230411,00175933,1563,39628023212803875,1
J153129.86+213829.9,20240320,00231414,2662,39628302062719422,1
J153213.67+370104.8,20230309,00170842,3554,2305843019460379619,1
J153451.12+072930.5,20220501,00132766,2588,39627969446021249,1
J153800.08+185203.3,20220613,00139625,894,2305843018227270215,1
J153817.35+512338.0,20230407,00175394,3558,39633271650256655,1
J154024.84+230750.9,20230420,00177152,4553,39628335621346050,1
J154037.25+294506.4,20230614,00185318,1952,39628476281524079,1
J154037.25+294506.4,20230618,00185816,3532,39628476281524079,1
J154037.25+294506.4,20240229,00228105,350,39628476281524079,1
J154037.25+294506.4,20240308,00229422,350,39628476281524079,1
J154111.38+404831.8,20220529,00137244,1051,39633091441983669,0
J154123.72+062924.3,20220331,00128240,2245,39627945471378456,1
J154310.44+045530.5,20210530,00090406,1261,39627909391976998,1
J154310.44+045530.5,20210530,00090407,1261,39627909391976998,0
J154428.14+335724.3,20220427,00132157,2993,39632961666025209,1
J154437.88+422927.9,20210503,00087118,62,39633123134148770,1
J154437.88+422927.9,20210519,00089271,3617,39633123134148770,1
J154453.62+255348.9,20230603,00183567,1951,2305843018323733996,1
J154453.62+255348.9,20240128,00222158,1951,2305843018323733996,1
J154459.78+464835.3,20230505,00179307,3770,39633196383472597,1
J154531.68+010227.7,20210517,00089030,4906,39627812851681796,1
J154539.08+142231.4,20220323,00127255,4712,39628135548849937,1
J154544.89+442830.0,20210503,00087118,2648,39633158269831171,1
J154544.89+442830.0,20210519,00089273,1953,39633158269831171,1
J154905.32+193132.1,20210705,00097541,1865,39628251194198005,0
J154953.42+173939.0,20230401,00174421,1608,39628211071486048,1
J154953.42+173939.0,20230609,00184676,1608,39628211071486048,1
J154953.42+173939.0,20240313,00230195,3861,39628211071486048,1
J154953.42+173939.0,20240402,00233949,480,39628211071486048,1
J155155.62+145332.7,20230303,00169622,2456,39628147267732705,1
J155247.15+185629.8,20220323,00127256,2997,39628239785691403,1
J155252.49+320150.6,20220513,00134594,2735,39628523056402584,1
J155331.06+551614.4,20240302,00228392,3488,39633325903579572,1
J155532.00-001055.2,20220403,00128577,3554,39627782694636650,1
J155532.00-001055.2,20220403,00128578,3554,39627782694636650,1
J155544.86+144858.5,20210606,00091387,406,39628141441844470,1
J155549.32+050626.6,20220501,00132768,4386,39627909446501422,1
J155549.32+050626.6,20220510,00134154,1859,39627909446501422,1
J155549.32+050626.6,20220511,00134294,1859,39627909446501422,0
J155644.23-000950.3,20210517,00089031,4178,39627782698832379,1
J155644.23-000950.3,20210609,00093069,4178,39627782698832379,1
J155644.23-000950.3,20220403,00128577,3919,39627782698832379,1
J155644.23-000950.3,20220403,00128578,3919,39627782698832379,1
J155644.23-000950.3,20220406,00128920,4745,39627782698832379,1
J155654.48+210718.9,20230402,00174561,1439,39628285268723972,1
J155656.72+420555.2,20230418,00176884,112,39633114208668816,1
J155703.94+750556.0,20230506,00179452,2663,39633526550695172,1
J155748.05+070542.7,20220531,00137547,4380,39627957546779346,1
J160003.71+331113.7,20220509,00134021,1885,39632946608472326,1
J160009.05+422333.3,20210419,00085512,854,39633123184478106,1
J160009.05+422333.3,20210501,00086843,800,39633123184478106,1
J160009.05+422333.3,20210501,00086844,800,39633123184478106,1
J160009.05+422333.3,20210501,00086845,800,39633123184478106,1
J160009.05+422333.3,20210501,00086846,800,39633123184478106,0
J160020.51+705007.2,20210422,00086013,2549,39633496146184745,1
J160020.51+705007.2,20230506,00179451,2847,39633496146184745,1
J160137.44+142551.7,20210403,00083289,934,39636931708978452,1
J160137.44+142551.7,20210404,00083438,934,39636931708978452,1
J160137.44+142551.7,20210406,00083742,934,39636931708978452,1
J160204.81+031631.6,20220504,00133283,1436,39627867272778021,0
J160232.14+161731.6,20220603,00138019,4136,39628176430727893,1
J160232.14+161731.6,20210318,00080970,2653,39628176430727893,0
J160232.14+161731.6,20210319,00081094,2653,39628176430727893,0
J160232.14+161731.6,20210319,00081095,2653,39628176430727893,0
J160232.14+161731.6,20210322,00081532,2653,39628176430727893,0
J160232.14+161731.6,20210322,00081533,2653,39628176430727893,0
J160232.14+161731.6,20210403,00083284,2653,39628176430727893,0
J160232.14+161731.6,20210404,00083447,2653,39628176430727893,0
J160245.38+024105.8,20210518,00089162,4053,39627855201571866,1
J160315.62+033904.2,20220306,00125230,2022,39627879339791319,0
J160335.93+215032.3,20210705,00097542,2331,39628302188547957,1
J160340.03+323138.6,20220420,00131108,2468,39632931378954685,1
J160346.09+193539.8,20210705,00097542,853,39628251252917266,0
J160346.09+193539.8,20230613,00185200,1573,39628251252917266,1
J160408.60+334707.9,20220522,00136329,193,39632956712552275,1
J160450.19+414328.5,20230509,00179860,3887,39633109724955873,0
J160501.34+203056.6,20210705,00097542,1431,39628273994436660,1
J160518.34+135456.1,20210319,00081094,352,39628123909653303,1
J160518.34+135456.1,20210318,00080970,352,39628123909653303,0
J160518.34+135456.1,20210319,00081095,352,39628123909653303,1
J160518.34+135456.1,20210322,00081532,352,39628123909653303,1
J160518.34+135456.1,20210322,00081533,352,39628123909653303,0
J160518.34+135456.1,20210403,00083284,352,39628123909653303,1
J160518.34+135456.1,20210404,00083447,352,39628123909653303,1
J160518.34+135456.1,20220602,00137809,2299,39628123909653303,1
J160547.98+240531.1,20210522,00089782,3989,39628352339841631,1
J160547.98+240531.1,20210610,00093269,3989,39628352339841631,1
J160719.82+484012.1,20210519,00089275,423,39633229015156630,1
J160724.47+635901.5,20240327,00232720,750,39633433135154225,1
J160724.47+635901.5,20240327,00232721,750,39633433135154225,1
J160745.01+362320.7,20220522,00136325,3466,39633011163007314,1
J160824.02+165240.4,20230415,00176499,2854,39628193824510557,1
J161012.52+222110.8,20220419,00130979,4004,39628313429282473,1
J161027.62+090738.4,20220430,00132536,1899,2781177786138635,1
J161027.62+090738.4,20210602,00090768,4175,39628011456169951,1
J161027.62+090738.4,20210617,00095086,4175,39628011456169951,1
J161030.24+445901.1,20230531,00182970,3306,39633166943652879,1
J161133.97+630831.7,20230904,00194568,2624,39633425056926857,1
J161304.39+012124.2,20220429,00132412,1138,39627819008918035,1
J161618.70+115104.7,20220531,00137548,4854,39628070918817542,1
J161700.93+620024.6,20230904,00194568,4186,39633411123447376,1
J161917.68-022929.7,20220315,00126308,1054,2305843041685999198,1
J161917.68-022929.7,20220318,00126741,1054,2305843041685999198,1
J161917.68-022929.7,20220325,00127472,1054,2305843041685999198,1
J161917.68-022929.7,20230303,00169617,1054,2305843041685999198,1
J161924.92+585704.9,20240308,00229426,3149,39633375304091262,1
J161924.92+585704.9,20240309,00229561,3149,39633375304091262,1
J161927.83+423039.6,20210410,00084242,807,39633123243199502,1
J161927.83+423039.6,20210416,00085098,833,39633123243199502,1
J161927.83+423039.6,20210429,00086627,816,39633123243199502,1
J161927.83+423039.6,20210430,00086756,833,39633123243199502,1
J161927.83+423039.6,20230528,00182569,1345,39633123243199502,1
J161947.66+233100.2,20210610,00093271,2707,39628341325597401,1
J162008.83+024414.5,20210605,00091279,2690,39627855277065036,0
J162008.83+024414.5,20210609,00093070,2690,39627855277065036,0
J162011.36+104232.6,20230515,00180899,1540,39628047212614614,1
J162011.36+104232.6,20230515,00180900,1540,39628047212614614,1
J162113.91+430450.2,20210418,00085351,721,39633132135123560,1
J162113.91+430450.2,20210429,00086627,720,39633132135123560,1
J162113.91+430450.2,20230528,00182569,1845,39633132135123560,1
J162209.63+360418.2,20220419,00130982,1135,39633001453193904,1
J162209.63+360418.2,20230417,00176759,1135,39633001453193904,1
J162235.75+035246.3,20210530,00090408,488,39627885455083019,0
J162235.75+035246.3,20210531,00090519,488,39627885455083019,1
J162322.23+121334.1,20210602,00090769,4408,39628082771921489,1
J162412.83+054020.9,20210530,00090408,3581,39627927620420313,1
J162412.83+054020.9,20210531,00090519,3581,39627927620420313,1
J162501.75+390926.3,20230407,00175403,1672,39633063763775064,1
J162501.75+390926.3,20230529,00182699,3081,39633063763775064,1
J162501.75+390926.3,20230529,00182700,3081,39633063763775064,1
J162537.94+035247.5,20220408,00129202,1691,39627885467666021,1
J162537.94+035247.5,20220423,00131592,1691,39627885467666021,0
J162537.94+035247.5,20220423,00131593,1691,39627885467666021,0
J162558.18+364200.5,20220509,00134025,1020,39633016078731274,1
J162608.15+332827.8,20210319,00081100,2178,39632951750691280,1
J162608.15+332827.8,20210319,00081101,2178,39632951750691280,1
J162608.15+332827.8,20210319,00081102,2178,39632951750691280,1
J162608.15+332827.8,20210322,00081534,2178,39632951750691280,1
J162608.15+332827.8,20210322,00081535,2178,39632951750691280,1
J162608.15+332827.8,20210403,00083286,2178,39632951750691280,1
J162608.15+332827.8,20210403,00083288,2178,39632951750691280,1
J162608.15+332827.8,20210404,00083440,2178,39632951750691280,1
J162608.15+332827.8,20210404,00083441,2178,39632951750691280,1
J162608.15+332827.8,20210406,00083743,2178,39632951750691280,1
J162608.15+332827.8,20210521,00089671,646,39632951750691280,1
J162657.13+023035.2,20220526,00136853,1095,39627849262438978,1
J162716.75+040602.8,20210617,00095088,1860,39627885471864667,1
J162806.15+065315.2,20220526,00136852,4075,39627957672609390,1
J162830.88+240259.2,20210708,00097942,1271,39628352427921817,1
J162830.88+240259.2,20220604,00138145,3390,39628352427921817,1
J162936.51+263519.6,20210612,00093482,43,39628407134228865,1
J163056.39+211658.3,20210610,00093272,2251,39628291040089761,1
J163058.84+114327.0,20230522,00181785,4808,39628070977540242,1
J163125.82+735411.6,20240327,00232718,4392,39633520099853904,1
J163248.69+294142.0,20230618,00185819,3335,39628476474459473,1
J163311.38-011131.5,20210517,00089034,201,39627758694827444,1
J163316.96+383427.2,20220419,00130985,3684,39633049658328968,1
J163544.82+110033.7,20220602,00137811,1864,39628053218854002,1
J163544.82+110033.7,20220602,00137812,1864,39628053218854002,1
J163605.00+465204.6,20230510,00179991,599,39633196530274486,1
J163616.83+072744.5,20230520,00181541,726,39627969701874005,1
J163743.50+491740.5,20230409,00175668,1558,39633237047247215,0
J163850.49+392406.9,20210613,00093589,1540,39633068486560837,1
J163942.72+122414.3,20230508,00179736,4743,39628088744610998,1
J163942.72+122414.3,20230508,00179737,4743,39628088744610998,1
J164002.14+073207.4,20230520,00181541,4675,39627969718649585,1
J164017.89+080822.8,20230510,00179995,1736,39627987682857160,1
J164017.89+080822.8,20230510,00179996,1736,39627987682857160,1
J164017.89+080822.8,20230510,00179997,1736,39627987682857160,1
J164114.49+192840.5,20220605,00138275,2206,39628251399720443,1
J164123.10+095330.7,20230519,00181416,4810,39628029462318233,1
J164248.51+134751.5,20220324,00127368,3542,2803274755342336,1
J164248.51+134751.5,20220325,00127479,3542,2803274755342336,1
J164248.51+134751.5,20230328,00173687,990,39628118192821191,1
J164248.51+134751.5,20230331,00174290,990,39628118192821191,1
J164345.70+340239.4,20230312,00171462,2651,2305843019095479989,1
J164345.70+340239.4,20230313,00171596,2651,2305843019095479989,1
J164413.26+054157.8,20220606,00138400,3248,39627927704305983,1
J164413.26+054157.8,20220606,00138401,3248,39627927704305983,1
J164449.42+195940.0,20210606,00091389,2739,39628262804030656,1
J164449.42+195940.0,20230406,00175255,3394,39628262804030656,1
J164511.96+275226.8,20210620,00095401,4793,39628434107796979,1
J164607.73+140029.2,20230524,00182041,2023,39628124073235123,1
J164615.80+212335.7,20210705,00097544,375,39628296731758708,1
J164653.52+090726.2,20220330,00128134,1953,39628005638673445,1
J164653.52+090726.2,20220331,00128243,1953,39628005638673445,1
J164856.98+212340.4,20210705,00097544,4534,39628296744339035,1
J164950.39+035834.5,20210613,00093586,1589,39627885568331071,0
J164950.39+035834.5,20210615,00094681,1589,39627885568331071,1
J164950.39+035834.5,20220530,00137375,2019,39627885568331071,1
J165059.48+012006.3,20210531,00090522,3866,39627819164116441,1
J165059.48+012006.3,20210531,00090523,3866,39627819164116441,1
J165140.02+140502.3,20230524,00182041,3012,39628124098397313,1
J165244.83+333925.5,20210413,00084655,4631,39632956880327678,1
J165349.51+154554.3,20230420,00177156,4199,39628165013833007,1
J165349.51+154554.3,20230421,00177285,4199,39628165013833007,1
J165359.05+201010.3,20230326,00173399,4875,39628268520868513,1
J165409.21+103918.3,20230609,00184680,4116,39628047355217796,1
J165547.10+164158.9,20210604,00091186,614,39628188233502317,0
J165803.75+143634.2,20230421,00177287,2500,39628135842454230,1
J165803.75+143634.2,20230424,00177684,2500,39628135842454230,1
J165837.69+184727.7,20220531,00137553,3596,39628234324707059,1
J165837.69+184727.7,20230331,00174292,4850,39628234324707059,1
J165837.69+184727.7,20230401,00174425,4850,39628234324707059,1
J165951.69+192745.5,20210627,00096362,4767,39628251475215731,1
J170040.30+155131.7,20220512,00134455,4419,39628165039002944,1
J170117.22+231512.4,20230521,00181666,3303,39628335935916626,1
J170145.84+332339.5,20210608,00092390,4114,39632951876519675,1
J170147.24+054540.4,20220511,00134299,733,39627927775613139,1
J170147.24+054540.4,20220525,00136717,340,39627927775613139,1
J170231.78+185352.8,20220604,00138148,4887,39628240062516902,1
J170250.98+112728.2,20210517,00089037,1059,39628065185208988,1
J170324.09+320953.2,20220612,00139473,420,39628528433496320,1
J170324.10+090323.2,20230515,00180901,18,39628005709971737,1
J170324.10+090323.2,20230519,00181417,18,39628005709971737,1
J170343.56+090834.6,20230515,00180901,47,39628011674279532,1
J170343.56+090834.6,20230519,00181417,47,39628011674279532,1
J170358.74+152731.7,20230525,00182168,1169,39628159229889766,1
J170358.74+152731.7,20230525,00182169,1169,39628159229889766,1
J170425.58+084214.9,20220607,00138532,4958,39627999741477293,1
J170425.58+084214.9,20220607,00138531,4958,39627999741477293,0
J170518.00+231355.9,20230521,00181666,3919,39628335952692068,1
J170550.16+254611.8,20210626,00096197,1678,39628390981960302,1
J170606.10+255153.2,20230618,00185822,4460,39628390981961648,1
J170623.10+090020.2,20230515,00180901,4788,39628005718368889,1
J170623.10+090020.2,20230519,00181417,4788,39628005718368889,1
J170702.46+165338.5,20220531,00137554,3980,39628194059392995,1
J170749.60+152609.6,20210613,00093587,1510,39628159246664836,1
J170838.07+233222.8,20220604,00138149,1934,39628341514340526,1
J170935.21+215937.5,20210606,00091392,1154,39628308060573694,1
J171033.87+161852.4,20220531,00137554,4280,39628176703360267,1
J171145.08+301319.8,20210611,00093382,2689,39628487090245582,0
J171218.31+132539.4,20230513,00180509,4838,39628112442425868,1
J171218.31+132539.4,20230513,00180510,4838,39628112442425868,1
J171247.70+604603.1,20230610,00184807,4254,39633396711820342,1
J171309.22+312638.0,20220528,00137124,3230,39628513052985915,1
J171309.22+312638.0,20230621,00186234,3713,39628513052985915,1
J171405.57+353231.9,20210521,00089678,3977,39632991806294301,1
J171530.48+205633.1,20230815,00190738,4104,39628285574912835,0
J171530.48+205633.1,20230904,00194570,4104,39628285574912835,1
J171541.76+685642.9,20230505,00179319,32,39633481642278939,1
J171541.76+685642.9,20230606,00184116,2787,39633481642278939,1
J171630.82+444124.3,20210222,00077580,2994,39633162850011691,1
J171630.82+444124.3,20210224,00077975,2994,39633162850011691,1
J171630.82+444124.3,20210224,00077976,2994,39633162850011691,1
J171630.82+444124.3,20210224,00077977,2994,39633162850011691,1
J171630.82+444124.3,20210228,00079076,2994,39633162850011691,1
J171630.82+444124.3,20210228,00079077,2994,39633162850011691,1
J171630.82+444124.3,20210228,00079078,2994,39633162850011691,1
J171630.82+444124.3,20210304,00079312,2994,39633162850011691,1
J171630.82+444124.3,20210304,00079313,2994,39633162850011691,1
J171630.82+444124.3,20210309,00079898,2994,39633162850011691,1
J171630.82+444124.3,20210401,00083007,2994,39633162850011691,1
J171630.82+444124.3,20210401,00083008,2994,39633162850011691,1
J171630.82+444124.3,20210401,00083009,2994,39633162850011691,1
J171630.82+444124.3,20210402,00083165,2994,39633162850011691,1
J171630.82+444124.3,20210404,00083449,2994,39633162850011691,1
J171630.82+444124.3,20230417,00176760,699,39633162850011691,1
J171630.82+444124.3,20230926,00198181,1912,39089837541781614,1
J171742.98+113028.6,20220525,00136718,3012,39628065248121568,1
J171805.57+172654.0,20230609,00184682,3415,39628205656645719,1
J171854.09+132232.2,20220916,00142674,819,39628112467595206,1
J171901.82+140540.9,20230526,00182311,3537,39628124207454163,1
J171921.28+640310.7,20230905,00194720,1081,39633433269371143,0
J171921.28+640310.7,20230906,00194843,1081,39633433269371143,1
J171951.79+131206.7,20220527,00136989,2538,39628106587183665,1
J172038.67+183801.8,20220602,00137815,701,39628234412787000,1
J172038.67+183801.8,20220602,00137816,701,39628234412787000,1
J172038.67+183801.8,20220602,00137817,701,39628234412787000,1
J172038.67+183801.8,20230524,00182044,2554,39628234412787000,1
J172102.48+273301.2,20210610,00093279,2412,39628428885887322,0
J172132.76+445851.1,20210628,00096461,4794,39633167157560143,1
J172211.36+151049.1,20220512,00134461,1928,39628153471110635,1
J172211.36+151049.1,20220523,00136466,1928,39628153471110635,1
J172218.03+090547.1,20210514,00088392,4519,39628005785474515,0
J172218.03+090547.1,20210517,00089036,4519,39628005785474515,0
J172235.82+180511.6,20210523,00089875,2987,39628217199365403,1
J172235.82+180511.6,20220602,00137815,21,39628217199365403,1
J172235.82+180511.6,20220602,00137816,21,39628217199365403,1
J172235.82+180511.6,20220602,00137817,21,39628217199365403,1
J172243.95+272355.5,20210610,00093279,2495,39628428890085289,1
J172306.31+175754.8,20210531,00090524,3495,39628217199369439,1
J172306.31+175754.8,20210604,00091187,3495,39628217199369439,1
J172306.31+175754.8,20230524,00182044,3331,39628217199369439,1
J172308.29+392455.2,20210612,00093486,780,39633068629169253,1
J172406.30+411407.3,20230409,00175670,3759,39633100904335328,1
J172406.30+411407.3,20230416,00176633,4292,39633100904335328,1
J172422.92+325812.4,20210515,00088547,913,39632941839551380,1
J172638.55+190134.6,20210604,00091188,4803,39628240158985413,1
J172713.09+321540.8,20220528,00137126,4101,39628528517383773,1
J172723.45+315741.4,20220528,00137126,4209,39628523396139016,1
J172729.07+132602.1,20220512,00134461,331,39628112501153288,0
J172729.07+132602.1,20220523,00136466,331,39628112501153288,1
J172729.07+132602.1,20220530,00137380,1305,39628112501153288,1
J172758.13+380022.5,20210620,00095405,2861,39633040334390191,1
J172951.59+220808.1,20210523,00089877,1996,39628313739661654,1
J172959.01+522947.8,20230606,00184112,1467,39633286854609405,1
J173002.60+153435.8,20230514,00180751,4011,39628159334750018,1
J173053.56+223938.0,20220606,00138403,2501,39628324913288506,1
J173102.22+342633.1,20230508,00179738,146,39632972042734312,1
J173104.69+124428.3,20220414,00130291,140,39628094855711210,0
J173104.69+124428.3,20220416,00130587,140,39628094855711210,0
J173118.62+680524.6,20230606,00184116,3920,2782241046396932,1
J173230.15+681037.8,20230606,00184116,3608,2782243311321092,1
J173230.15+681037.8,20210629,00096684,3712,39633475027862369,1
J173306.56+444331.6,20230807,00189142,1819,39633162900342356,1
J173306.56+444331.6,20230904,00194572,1819,39633162900342356,1
J173307.92+300634.2,20230528,00182577,3978,39628481939637555,1
J173447.04+371444.9,20210608,00092396,3646,39633025973094230,1
J173447.04+371444.9,20230620,00186113,909,39633025973094230,1
J173500.45+253654.8,20220604,00138150,4525,39628385634228682,0
J173724.99+301242.8,20210609,00093083,514,39628487182522361,1
J173838.21+275125.5,20230526,00182314,1453,39628434309120703,1
J173851.00+292311.3,20210616,00094979,2867,39628471458074491,0
J173854.93+175136.1,20210601,00090670,4012,39628211507696223,1
J174033.45+414756.1,20210626,00096202,1831,39633110022755930,1
J174041.78+272631.9,20220604,00138151,1132,39628428957195173,1
J174045.72+115828.7,20240321,00231560,4545,39628077180918387,1
J174045.72+115828.7,20240327,00232722,4545,39628077180918387,1
J174051.51+140050.5,20220526,00136858,3265,39628124295538820,0
J174209.16+234829.5,20210923,00101413,582,39628347180848057,0
J174209.16+234829.5,20220425,00131842,3562,39628347180848057,1
J174209.16+234829.5,20220426,00131979,3562,39628347180848057,1
J174215.14+191159.8,20220606,00138404,30,39628245934545427,1
J174215.14+191159.8,20220606,00138405,30,39628245934545427,1
J174305.74+231108.6,20220531,00137557,4055,39628336095304747,1
J174305.74+231108.6,20230525,00182170,368,39628336095304747,1
J174348.62+520345.9,20210628,00096463,3227,39633279472634231,1
J174349.50+323321.0,20210609,00093083,3154,39632931731280882,1
J174456.78+240833.2,20220603,00138025,703,39628358245419137,1
J174547.33+264345.8,20220604,00138151,4,39628412830091903,1
J174621.44+170834.3,20210708,00097950,4720,39628199998526014,1
J174621.44+170834.3,20230519,00181421,3689,39628199998526014,0
J174621.44+170834.3,20230520,00181544,3689,39628199998526014,0
J174711.78+201112.2,20220531,00137558,226,39628268730585893,1
J174725.59+630247.6,20210508,00087721,1665,39633422498401367,1
J174725.59+630247.6,20210509,00087830,1665,39633422498401367,1
J174725.59+630247.6,20210521,00089680,1855,39633422498401367,1
J174747.27+552917.8,20210628,00096464,3971,39633329623924984,1
J175002.86+202224.6,20220525,00136722,455,39628268743165694,1
J175002.86+202224.6,20220526,00136857,455,39628268743165694,1
J175034.36+235141.5,20210522,00089790,3357,39628347214400866,1
J175034.36+235141.5,20220603,00138025,4040,39628347214400866,1
J175034.36+235141.5,20220925,00144335,2886,39628347214400866,1
J175056.55+221545.3,20220424,00131719,3313,2803470386069505,0
J175056.55+221545.3,20220425,00131841,3313,2803470386069505,0
J175130.18+352123.5,20220529,00137257,1355,39632986999622636,1
J175141.68+255603.1,20230525,00182171,1304,39628396593943712,1
J175141.68+255603.1,20230526,00182312,1304,39628396593943712,1
J175154.83+280336.3,20210602,00090774,189,39628439702997883,1
J175312.64+381037.5,20220508,00133877,1446,39633045178811340,1
J175539.45+222334.8,20220601,00137700,3019,39628319427143643,1
J175619.27+301405.5,20230611,00184923,4508,39628487253821849,0
J175619.27+301405.5,20230611,00184924,4508,39628487253821849,0
J175648.74+344359.7,20210610,00093281,308,39632977109455474,1
J175802.82+622242.5,20210503,00087126,718,39633416966111624,1
J175827.79+271143.9,20220604,00138152,2877,39628423655589062,1
J180002.81+282537.1,20230527,00182451,383,39628450385887630,1
J180251.67+335523.1,20220604,00138154,2196,39632962148370917,1
J180309.25+451917.8,20210616,00094983,29,39633171553193535,1
J180309.25+451917.8,20210616,00094984,29,39633171553193535,1
J180428.69+343336.2,20230915,00196309,4303,39632972160173162,1
J180443.71+430145.0,20210616,00094982,3710,39633132453890555,1
J180546.34+314017.7,20220604,00138154,544,39628518392339596,1
J180546.34+314017.7,20220917,00142806,92,39628518392339596,1
J180751.69+055147.2,20230419,00177027,3936,2305843042529240693,1
J180805.18+581011.7,20210613,00093575,4361,39633366076624036,1
J180844.70+342723.9,20220917,00142806,3054,39632972172759436,1
J180844.70+342723.9,20230611,00184925,3995,39632972172759436,1
J180952.27+320032.0,20220604,00138154,4573,39628523547135171,1
J181020.69+323913.8,20210602,00090775,338,39632936923825796,1
J181020.69+323913.8,20210606,00091395,338,39632936923825796,1
J181130.84+795607.9,20210424,00086269,4139,39633553037723750,1
J181239.53+460334.4,20210616,00094983,4464,39633184278712638,1
J181239.53+460334.4,20210616,00094984,4464,39633184278712638,1
J181406.56+390555.1,20230609,00184685,125,39633059426864273,1
J181542.20+351559.3,20210626,00096203,2644,39632987083508279,1
J181619.61+360041.0,20230918,00196767,495,39633001843263475,1
J182030.06+514447.4,20210617,00095100,2630,39633275831977072,1
J182138.61+615904.0,20210628,00096466,627,39633411370910649,1
J182147.73+492334.1,20220611,00139349,4343,39633241270914516,1
J182326.63+420321.5,20230618,00185826,4995,39633114665850973,1
J182839.85+342701.7,20210513,00088278,1151,39632972244059637,1
J182839.85+342701.7,20210513,00088282,1151,39632972244059637,1
J182948.55+554255.0,20210619,00095313,1069,39633333142947587,1
J183459.53+543315.0,20210618,00095204,2922,39633315841444215,0
J184058.24+495503.1,20230606,00184117,3954,39633249147819878,1
J184058.24+495503.1,20230606,00184118,3954,39633249147819878,1
J184118.34+482455.4,20230606,00184117,329,39633225441613879,0
J184118.34+482455.4,20230606,00184118,329,39633225441613879,0
J184542.63+483130.1,20230606,00184117,4817,39633225454196650,1
J184542.63+483130.1,20230606,00184118,4817,39633225454196650,1
J184702.62+530030.4,20211024,00105894,3540,39633294383387376,1
J185126.31+655231.8,20230520,00181547,3653,39633453938903854,1
J185309.60+594507.2,20210626,00096207,497,39633384896465296,1
J185430.87+651547.0,20230919,00196906,1695,39633446431099191,1
J191229.13+595228.4,20211112,00108516,543,39633384938407546,1
J191229.13+595228.4,20211112,00108517,543,39633384938407546,1
J191443.52+605213.9,20211112,00108516,737,39633396963479795,1
J191443.52+605213.9,20211112,00108517,737,39633396963479795,1
J192328.26+612412.9,20220523,00136471,3940,39633405754739494,1
J192440.98+620639.1,20211112,00108516,3278,39633411492550590,1
J192440.98+620639.1,20211112,00108517,3278,39633411492550590,0
J192704.72+633629.1,20211014,00104258,3386,39633428143934695,0
J192704.72+633629.1,20211014,00104259,3386,39633428143934695,1
J193206.47+672740.3,20211025,00106015,2595,39633468354728248,1
J193206.47+672740.3,20211025,00106016,2595,39633468354728248,1
J193206.47+672740.3,20211025,00106017,2595,39633468354728248,1
J194016.30+673547.7,20220612,00139482,3554,39633468371501505,1
J200015.47+130422.3,20220924,00144202,4975,2305843022669372869,1
J202300.38+063142.4,20221027,00150408,2316,2305843040876627845,1
J203612.27-050136.1,20210616,00094985,2175,39627669192579588,1
J203613.90+024723.4,20211008,00103424,2490,39627856350808527,1
J203755.59+013036.9,20210708,00097952,2142,39627826156021218,1
J204019.52-021155.0,20211008,00103427,336,39627735571631010,1
J204049.35+015318.3,20211008,00103426,4607,39627838248198387,1
J204129.27-080625.4,20220605,00138279,4133,39627597130237165,0
J204502.71-050304.3,20210616,00094985,3032,39627669230326827,1
J204619.90+030321.2,20230613,00185208,2235,39627862432549649,1
J204632.39+012020.6,20211008,00103425,1776,39627820153967630,1
J204645.83+000105.0,20210610,00093282,4078,39627789954980147,1
J204729.63+042257.9,20220512,00134462,157,39627898621002083,0
J204729.63+042257.9,20220511,00134302,157,39627898621002083,0
J204809.09+005839.3,20231002,00199126,2139,39627814122554657,0
J204809.09+005839.3,20231002,00199127,2139,39627814122554657,0
J204809.09+005839.3,20231002,00199128,2139,39627814122554657,0
J204809.09+005839.3,20231002,00199129,2139,39627814122554657,0
J204817.86-061045.1,20210617,00095101,2188,39627639157165338,1
J204817.86-061045.1,20220914,00142366,535,39627639157165338,1
J204820.11+033546.2,20230905,00194724,135,39627874503759363,1
J204916.42-031733.9,20210610,00093283,4219,39627711450190417,1
J204930.70+053215.8,20230621,00186238,1523,39627922713086524,1
J204941.92-050126.2,20230914,00196180,197,39627669251295196,1
J205111.00+065632.1,20220511,00134302,3469,39627958767325572,1
J205111.00+065632.1,20220512,00134462,3469,39627958767325572,1
J205120.31+025323.2,20210523,00089882,4957,39627862453520935,1
J205146.24-035827.8,20210610,00093283,4704,39627693368541547,1
J205803.51+084459.0,20220609,00139011,2372,39628000710361848,1
J205914.87-061220.5,20230507,00179581,1327,39627639203301667,1
J210034.33+055435.2,20230915,00196310,3791,39627934788487731,1
J210043.96-005212.3,20230807,00189147,3155,39627771894306787,0
J210209.41+063337.2,20210615,00094688,3867,39627946809361769,1
J210209.41+063337.2,20210615,00094689,3867,39627946809361769,1
J210209.41+063337.2,20210615,00094690,3867,39627946809361769,1
J210449.94+010545.8,20210608,00092403,2313,39627814189668467,1
J210449.94+010545.8,20220916,00142678,2919,39627814189668467,1
J210449.94+010545.8,20230906,00194850,296,39627814189668467,1
J210449.94+010545.8,20230909,00195342,296,39627814189668467,1
J210449.94+010545.8,20230909,00195343,296,39627814189668467,1
J210449.94+010545.8,20231008,00200043,3248,39627814189668467,1
J210536.62+073507.4,20220609,00139011,4275,39627970821757499,1
J210623.58-043253.0,20230918,00196770,2045,39627681364449163,0
J210623.58-043253.0,20230918,00196771,2045,39627681364449163,0
J210720.92-022145.7,20210923,00101417,2121,39627735684877111,1
J210720.92-022145.7,20220603,00138030,2330,39627735684877111,1
J210850.07+020431.1,20211008,00103428,1467,39627838365636052,1
J210950.49+134839.4,20211020,00105374,3081,39628119283339981,1
J210957.08-054916.0,20230905,00194725,2189,39627651274510765,1
J210957.08-054916.0,20230905,00194726,2189,39627651274510765,1
J211209.30-084937.4,20211027,00106321,2731,39627579308638420,1
J211230.53+023050.6,20210923,00101416,1531,39627850462007067,1
J211333.01+031937.2,20211008,00103428,2581,39627868577208148,1
J211333.01+031937.2,20221013,00148108,4752,39627868577208148,1
J211333.01+031937.2,20221013,00148109,4752,39627868577208148,1
J211400.82+141849.3,20230923,00197790,115,39628131027394071,1
J211400.82+141849.3,20230923,00197791,115,39628131027394071,1
J211507.99+015715.2,20210612,00093493,997,39627838394991821,1
J211507.99+015715.2,20231008,00200044,1040,39627838394991821,1
J211652.28+014144.3,20211008,00103428,4660,39627832359395737,1
J211703.08+014103.9,20210612,00093493,83,39627832363582069,1
J211849.08-030652.3,20210616,00094986,4062,39636513704646545,1
J211849.08-030652.3,20231004,00199433,801,39636513704646545,1
J212058.39-055614.7,20220925,00144339,1382,39627645306015631,0
J212058.39-055614.7,20220925,00144340,1382,39627645306015631,0
J212058.39-055614.7,20221012,00147761,1382,39627645306015631,0
J212406.75+010029.7,20231008,00200044,4531,39627814273549675,1
J212412.44+050243.5,20220910,00141597,905,2305843029321208265,1
J212412.44+050243.5,20221012,00147765,905,2305843029321208265,1
J212412.44+050243.5,20221104,00151906,905,2305843029321208265,1
J212612.75+035345.1,20220611,00139356,1993,39627886725958543,1
J212612.75+035345.1,20220915,00142548,1993,39627886725958543,1
J212731.57+103008.1,20210609,00093087,298,39628042540161173,1
J212815.37-085300.1,20211028,00106440,1366,39627573398868746,1
J212815.37-085300.1,20211028,00106441,1366,39627573398868746,0
J213146.96+200216.2,20230917,00196666,1891,39628263936494661,1
J213359.87-040007.8,20220917,00142810,1055,39627693544703123,1
J213421.04-021638.1,20210609,00093088,373,39627735798122875,1
J213421.04-021638.1,20210610,00093286,373,39627735798122875,1
J213421.04-021638.1,20231004,00199434,2136,39627735798122875,1
J213432.34-012040.5,20231004,00199434,2899,39627759957316515,1
J213432.34-012040.5,20210616,00094988,425,39627759957316515,0
J213638.03+205331.9,20230917,00196666,2934,39628286598323385,1
J213701.84+071445.7,20210921,00101170,3405,39627964958113956,1
J213903.33+014816.0,20230914,00196183,2477,39627832455856652,1
J213912.79+131951.8,20230601,00183249,4477,39628107648341214,1
J213927.63+012859.6,20211008,00103430,826,39627826416062698,1
J213937.58-023913.0,20220917,00142810,2719,39627723739500970,1
J214026.28-081244.7,20220924,00144211,1629,39627591384044224,1
J214026.28-081244.7,20221012,00147762,1629,39627591384044224,1
J214113.18-033047.7,20211027,00106322,2012,39627705636883356,1
J214140.42+050729.9,20220610,00139175,3767,39627910893535679,1
J214140.42+050729.9,20210621,00095515,3711,39627910893535679,0
J214210.94+214118.3,20230616,00185582,2981,39628303509754734,1
J214756.17+114413.3,20231015,00201010,454,39628072281967485,1
J214850.56-020623.3,20230914,00196184,1068,39636537989667046,1
J214906.08+060421.5,20231010,00200303,1941,39627934989815130,1
J214906.08+060421.5,20231010,00200304,1941,39627934989815130,1
J214923.95+122943.6,20211103,00107221,355,39628090015484125,1
J214923.95+122943.6,20231015,00201010,4656,39628090015484125,1
J215033.44+055534.3,20221024,00150018,2538,39627934998200843,1
J215407.78+081834.7,20231104,00203449,1690,39627988987283469,1
J215427.19+155713.0,20230923,00197786,2927,39628172043486204,1
J215815.32+094708.8,20221008,00146751,4424,39628024815031634,1
J215815.32+094708.8,20221008,00146752,4424,39628024815031634,1
J220018.50+254551.1,20211211,00113399,4988,39628392093456976,1
J220018.50+254551.1,20211211,00113400,4988,39628392093456976,1
J220018.50+254551.1,20211211,00113401,4988,39628392093456976,1
J220047.52+020752.6,20221112,00153109,546,39627844623537127,1
J220047.52+020752.6,20221123,00154506,546,39627844623537127,1
J220142.41-053928.4,20221027,00150412,3467,39627651492611080,1
J220322.45-085021.3,20220924,00144212,2353,39627579518357513,1
J220339.61+053258.3,20231102,00203192,2504,39627923023463178,1
J220348.41+040232.1,20211120,00109653,2318,39627886881149945,1
J220348.41+040232.1,20211127,00111082,2318,39627886881149945,1
J220348.41+040232.1,20220612,00139486,2318,39627886881149945,1
J220542.33+033917.1,20210705,00097559,4567,39627880858127991,1
J220553.99+115553.6,20211108,00107946,4280,39628078271432198,1
J220729.54+253954.5,20211114,00108749,1333,39628392122813101,1
J221128.76-030515.4,20230621,00186243,817,2780884163887114,1
J221128.76-030515.4,20211104,00107343,713,39627717833919003,1
J221128.76-030515.4,20221026,00150282,817,39627717833919003,1
J221344.02+173251.7,20221105,00152062,1258,39628206843628051,1
J221507.98-073148.7,20230909,00195349,1349,39627609503438344,1
J221620.72+214001.6,20210707,00097849,4167,39628303643970975,1
J221814.07-005849.3,20211008,00103432,2284,39627766181660446,1
J221832.75+192520.2,20211013,00104103,2700,39628252737700743,1
J221832.75+192520.2,20211013,00104104,2700,39628252737700743,1
J221949.92+302303.3,20211014,00104262,1771,39628493427836710,1
J221949.92+302303.3,20211014,00104263,1771,39628493427836710,1
J222144.78+184008.1,20211013,00104099,780,39628235608167204,0
J222144.78+184008.1,20221105,00152062,3784,39628235608167204,0
J222144.78+184008.1,20231019,00201691,3715,39628235608167204,1
J222432.47+174648.8,20221031,00151012,873,39628212648548435,1
J222432.47+174648.8,20221105,00152060,1979,39628212648548435,1
J222519.07+044301.5,20230912,00195944,2136,39627905050872682,1
J222724.50+284403.6,20211127,00111083,4753,39628456673153437,1
J222756.03+094457.8,20231104,00203451,1754,39628024940856314,1
J222824.09+134944.2,20211109,00108174,3928,39628119602107781,1
J222824.09+134944.2,20211109,00108175,3928,39628119602107781,1
J222824.09+134944.2,20220913,00142235,3928,39628119602107781,1
J222900.35+263706.7,20210707,00097851,917,39628408488986627,0
J223007.46+064452.1,20231107,00203841,1137,39627953180511377,1
J223135.97+180746.0,20221031,00151012,4643,39628224178688789,1
J223212.80+260725.2,20210707,00097851,4990,39628397650909000,1
J223233.69+185037.1,20211115,00108885,2747,39628235654300006,1
J223233.69+185037.1,20211117,00109222,2747,39628235654300006,1
J223235.52+304105.4,20211014,00104262,3612,39628498674913503,0
J223235.52+304105.4,20211014,00104263,3612,39628498674913503,1
J223325.50+043915.0,20231004,00199439,1321,39627905084427408,1
J223325.50+043915.0,20230919,00196909,2227,39627905084427414,1
J223352.57+225913.4,20231022,00202098,988,39628331657727575,1
J223352.57+225913.4,20231022,00202099,988,39628331657727575,1
J223501.45+264507.3,20210626,00096212,4047,39628413912226299,1
J223521.95+330243.8,20221008,00146746,2875,39628544887754878,1
J223521.95+330243.8,20221008,00146747,2875,39628544887754878,1
J223854.51+053607.0,20230922,00197562,1052,39627923170264597,1
J223909.84+250331.1,20211014,00104257,1740,39628375857302701,1
J224000.73+091832.4,20231014,00200885,731,39628013070975078,1
J224253.42+172537.8,20211103,00107225,1848,39628206961067910,1
J224348.49+080926.8,20221126,00154914,2477,39627989192805312,1
J224348.49+080926.8,20231020,00201831,3118,39627989192805312,1
J224441.77+034615.8,20210706,00097681,2856,39627881021706404,1
J224441.77+034615.8,20220915,00142553,2856,39627881021706404,1
J224647.78+065634.4,20230807,00189169,1255,39627959249667718,1
J224736.38+250436.4,20211104,00107348,3345,39628375890855246,1
J224916.39+284935.5,20211019,00105219,1741,39628456752846630,0
J224916.39+284935.5,20230917,00196668,1741,39628456752846630,1
J225051.82+192239.9,20211127,00111085,1684,39628252863532453,1
J225236.96-070307.0,20231013,00200746,2965,39627621658526146,1
J225236.96-070307.0,20231013,00200747,2965,39627621658526146,1
J225237.06-051917.2,20211106,00107646,1075,39627663739982149,1
J225417.53+074227.1,20221127,00155009,1664,39627977264205394,1
J225749.53-082229.1,20231110,00204250,203,39627591707002668,1
J225843.48+110911.9,20231021,00201921,3396,39628060726661593,1
J225843.48+110911.9,20231021,00201922,3396,39628060726661593,1
J230319.87+274735.9,20220917,00142814,538,39628435512889729,1
J230523.37-022548.6,20221123,00154508,3719,39627730140006541,1
J230641.46+244055.7,20211110,00108292,1788,39628370476010581,1
J230816.37-042339.3,20231109,00204110,138,39627681876150229,1
J231142.79+204035.5,20211201,00111703,1820,39628281326080361,1
J231142.79+204035.5,20211201,00111704,1820,39628281326080361,1
J231507.16-025925.8,20210923,00101428,750,39627718102352535,1
J231507.16-025925.8,20221111,00152980,4593,39627718102352535,1
J231603.63-052709.0,20231109,00204111,1864,39627657817621768,1
J231704.09+305919.1,20211024,00105897,964,39628504022647628,1
J231704.09+305919.1,20211024,00105898,964,39628504022647628,1
J232026.23+221834.1,20211205,00112512,1465,39628315102807901,1
J232500.55+013400.1,20211001,00102599,1490,39627826860654685,1
J232519.21-081819.2,20231018,00201518,4362,39627591820250830,1
J232519.21-081819.2,20231018,00201519,4362,39627591820250830,1
J232551.48-014023.8,20221206,00156743,1564,39627748343288499,1
J232551.48-014023.8,20231005,00199569,1564,2305843028910145675,1
J232619.41+282649.7,20211111,00108408,4152,39628451589654272,1
J232619.41+282649.7,20211111,00108409,4152,39628451589654272,1
J232636.61-032611.4,20230923,00197798,1829,39627706077285555,1
J232727.14+085538.6,20231107,00203846,2647,39628007299616600,1
J232930.13+252358.2,20231022,00202110,4908,39628386980595988,1
J233157.07-073531.9,20221020,00149307,242,39627609826394825,1
J233325.91+152222.1,20211021,00105510,228,39628154976863875,1
J233351.77+201145.2,20231216,00210101,4049,39628270097926310,1
J233636.18-053948.0,20230905,00194732,1637,39636447979899729,0
J233747.23+164844.9,20211021,00105510,3531,39628189848308928,1
J233747.23+164844.9,20211201,00111705,4842,39628189848308928,1
J233848.67+281954.8,20230829,00193276,4115,39628446317413928,1
J233848.67+281954.8,20230829,00193277,4115,39628446317413928,1
J233915.42+305419.2,20221021,00149445,4127,39628504102339540,1
J234121.52+060217.9,20211126,00110968,2499,39627935459575563,1
J234121.52+060217.9,20211126,00110969,2499,39627935459575563,1
J234252.39-012019.8,20211001,00102600,4509,39627760494189890,1
J234310.96-095048.6,20231013,00200750,243,39627556059613154,1
J234440.54-001206.1,20211008,00103438,1191,39627784661767956,1
J234843.15+250249.9,20221101,00151143,2068,39628376121543644,1
J234843.15+250249.9,20221101,00151144,2068,39628376121543644,1
J235052.01+285859.6,20231011,00200443,1331,39637258365571148,1
J235138.14-083502.8,20231114,00204714,2562,39627585948224695,1
J235521.55+042007.2,20221124,00154655,622,2781059712286722,1
J235521.55+042007.2,20220923,00144077,3959,39627893382317609,0
J235521.55+042007.2,20221221,00159421,4970,2781059712286722,1
J235521.55+042007.2,20231003,00199285,622,39627893382317609,0
J235532.46-120042.7,20211029,00106594,1226,39627502649347650,1
J235704.72+204050.7,20230919,00196915,48,39628281506432233,1
J235914.21-083019.5,20230903,00194460,3215,39627585981776975,1
J235914.21-083019.5,20230903,00194461,3215,39627585981776975,1


==> anc/tabledata.csv <==
Name,EDR3_source_id,Period_in_h,Gaia G,Distance_pc,Variable_type,Reference_for_discovery,Reference_for_spectrum,Reference_for_period,ra,dec
J000130.45+050623.5,2744979298990130944,,20.415,1495.254,U Gem,2014MNRAS.441.1186D,2020ApJS..249....3A,,0.376877,5.106517
J000322.38+140458.7,2768879344590703872,0.925(1),19.996,263.319,AM CVn,2022MNRAS.512.5440V,2022MNRAS.512.5440V,2022MNRAS.512.5440V,0.84323,14.082985
J000339.34+064303.1,,,,,DN,*This work,*This work,,0.9139363872097991,6.717516137517336
J000442.44+091801.7,2752953781948080512,32.43(1),16.403,1354.458,CV,2007PhDT.......221A,2007PhDT.......221A,*This work,1.176825,9.300484
J000558.72+294103.8,2861032167186378624,1.7557(3),19.369,569.053,Polar,*MGAB catalog,2026ApJS..282...26H,*This work,1.494657,29.68439
J000600.15+012129.8,2738755406045571968,1.52(10),19.569,352.192,WZ Sge:,2025MNRAS.536.1057I,2025MNRAS.536.1057I,2025MNRAS.536.1057I,1.500643,1.358275
J000622.84-002725.8,,,,,DN,*This work,*This work,,1.5951701757158254,-0.45717966797614
J000659.65+192817.6,2798092891796120448,,20.385,814.776,SU UMa:,2014MNRAS.441.1186D   ,*This work,,1.748525,19.471551
J000720.76+200721.6,,,,,WZ Sge:,*CRTS,2023MNRAS.524.4867I,,1.83652,20.122655
J000910.93+300308.2,2861111980562475136,,19.545,1096.793,U Gem,*CRTS,2026ApJS..282...26H,,2.295548,30.052288
J000938.25-121017.0,2421428928566171776,2.16(2)*,20.46,801.652,SU UMa,2014MNRAS.443.3174B,2026ApJS..282...26H,2012PASJ...64...21K,2.409367,-12.171397
J000949.31+295144.2,2861094289593259136,,18.29,525.429,U Gem,2021AJ....161..242F,*This work,,2.455456,29.862287
J001107.26+303235.9,2861506395998660096,1.5240(1)*,20.056,793.437,SU UMa,1998IBVS.4578....1A,2023MNRAS.524.4867I,2012PASJ...64...21K,2.780252,30.543309
J001133.73+045122.4,2742129944670172928,1.3485(2)*,20.607,758.987,WZ Sge,2013ATel.5339....1H,2014AJ....148...63S,2014PASJ...66...90K,2.890543,4.85623
J001158.28+315543.7,2861949606559861120,1.330(2),20.789,,SU UMa,*CRTS,2023MNRAS.524.4867I,2023MNRAS.524.4867I,2.992847,31.9288
J001204.51+020129.8,2546760133008036096,3.2816(1),16.446,1667.94,NL,2020AJ....159...43H,2020AJ....159...43H,*This work,3.018782,2.024945
J001231.54+280011.1,2859847683924640384,,20.98,,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,3.131422,28.003096
J001310.61+212107.3,2798895359190442624,,19.147,,U Gem,*CRTS,*This work,,3.294199,21.352038
J001538.27+263656.6,2856493142666940544,2.436(1),17.66,557.588,SU UMa,2014MNRAS.443.3174B,2014AJ....148...63S,2016AJ....152..226T,3.909439,26.615735
J001636.89+185614.3,,,,,DN,2014MNRAS.441.1186D   ,*This work,,4.153724184745059,18.937308700446287
J001739.29+180004.0,2793902618622919296,1.70287(1),20.647,,Polar,2026ApJS..282...26H,2026ApJS..282...26H,*This work,4.413698,18.001101
J001828.35+215518.2,,,,,U Gem:,*CRTS,*This work,,4.618114,21.921718
J001912.57+220732.9,2800340564145444352,,19.563,262.422,CV,2016AstL...42..240B,2016AstL...42..240B,,4.802376,22.125811
J001949.95+215652.1,2800287654443977344,15.851(1),12.192,3204.027,CV,1995A&A...294L...1B,1995A&A...294L...1B,2006OEJV...23...78C,4.958108,21.9478
J002049.52+280020.2,2857063063352792320,1.3579(3),19.564,347.243,WZ Sge:,2017ATel10083....1B,2023MNRAS.524.4867I,2023MNRAS.524.4867I,5.206313,28.005624
J002108.47-051630.1,2431901673741116800,,20.116,1162.418,SU UMa:,2019PASP..131a8003M,*This work,,5.285304,-5.275015
J002243.55+061002.7,2747622177049417344,1.90(2),19.609,2113.111,SU UMa,2019PASP..131a8003M,2023MNRAS.524.4867I,2023MNRAS.524.4867I,5.681468,6.167419
J002253.23+134040.8,2756091238377277440,1.7815(1),17.802,583.554,Polar,2015ATel.6913....1D,2026ApJS..282...26H,*This work,5.721773,13.677986
J002511.04+121711.8,2754909740118313344,1.345(2),17.489,157.69,WZ Sge,2004IAUC.8410....1P,2020AJ....160....6T,2020AJ....160....6T,6.295992,12.286613
J002542.59+053706.1,2747349738683690240,,20.828,269.727,AM CVn,*This work,*This work,,6.427462,5.618367
J002637.05+242915.6,2807191999055199232,2.0479(2),19.45,588.986,Polar,*CRTS,2023MNRAS.524.4867I    ,2023MNRAS.524.4867I    ,6.65436,24.487667
J002728.02-010828.7,2541910801397761152,1.424(1),20.762,1218.307,WZ Sge,1998AcApS..18..214E,2005AJ....129.2386S,2008MNRAS.386.1568D,6.866748,-1.141293
J002830.54+170644.6,2793220028060419072,,19.888,443.012,Polar:,2022yCat.1358....0G,2026ApJS..282...26H,,7.127253,17.112388
J002842.53+311819.5,2859593555004235520,29.21(2),19.053,3642.037,NL,2020AJ....159...43H,2020AJ....159...43H,2023MNRAS.524.4867I,7.177228,31.305406
J003016.58-014831.1,2541061428667817344,,21.065,,CV:,*This work,*This work,,7.569068,-1.808632
J003133.54+250237.4,,,,,WZ Sge:,2022TNSTR1291....1F,*This work,,7.889746342397016,25.043735801107406
J003135.51-060706.6,,,,,WZ Sge:,*This work,*This work,,7.89794,-6.11851
J003140.75-104929.2,2425524746818676608,,20.559,,CV:,*This work,*This work,,7.919778,-10.824779
J003153.47+084118.5,2749846901389046656,1.404(7)*,19.099,283.362,WZ Sge,2015MNRAS.446.4078K,2023MNRAS.524.4867I    ,*VSNET21317,7.972783,8.688459
J003203.63+314510.4,2859621764350006784,,18.487,960.706,WZ Sge,*CRTS,2023MNRAS.524.4867I    ,,8.015114,31.752881
J003640.29+230831.4,2805913271327662976,1.597(2),18.391,495.05,SU UMa:,*ASASSN,2016AJ....152..226T,2016AJ....152..226T,9.167879,23.142043
J003703.98+141208.9,2779579654309276416,1.5081(1),20.145,672.228,WZ Sge:,*CRTS,*This work,*This work,9.266571,14.202466
J003827.05+250925.0,2806802123399581056,2.26826(2),18.627,503.174,SU UMa,*VSNET 12318,2018AJ....155...28S,2023MNRAS.524.4867I    ,9.612723,25.156956
J003841.91+121312.1,2775783285472818688,,18.757,,U Gem,2016ATel.9466....1B,*This work,,9.67464,12.220033
J004055.39+432459.4,387544008745199360,3.3426(12),15.582,1602.453,NL,1980IBVS.1795....1M,*This work,*This work,10.230792,43.416506
J004058.64-020140.7,,,,,DN,*This work,*This work,,10.244323294474572,-2.02796438062811
J004335.16-003729.7,2530961280492678528,1.3721(14),19.845,447.34,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2008MNRAS.391..591S,10.896513,-0.62492
J004902.09+074726.8,,,,,WZ Sge:,*CRTS,2023MNRAS.524.4867I,,12.258722,7.790787
J005050.87+000912.5,2537078211571341568,1.339(2),20.679,308.147,WZ Sge,2005AJ....129.2386S,2005AJ....129.2386S,2007MNRAS.382.1145S,12.71197,0.153473
J005120.99-180544.8,2357449343377799296,1.5846(1):,19.129,1179.222,CV,2026ApJS..282...26H,2026ApJS..282...26H,*This work,12.837467,-18.095789
J005217.24+315938.5,360893388779827456,,20.635,1493.348,SU UMa:,2016MNRAS.455.3413K,2016MNRAS.455.3413K,,13.071814,31.994027
J005555.28+320752.9,,,,,SU UMa,*This work,*This work,,13.980348718397991,32.13136776360195
J005618.92+284819.1,,,,,WZ Sge,2014ApJ...788...48S,*This work,,14.078823,28.805304
J005651.40+375621.1,364708797208137600,,19.276,1740.252,CV:,2021ApJS..257...65S,2021ApJS..257...65S,,14.214154,37.939183
J005657.58+320621.7,312918810242506624,1.5875700(5),19.68,606.332,Polar,*MGAB catalog,2023MNRAS.524.4867I,2023MNRAS.524.4867I,14.239911,32.10604
J005730.06+281420.7,310818163212917888,,19.929,674.095,MCV:,2019TNSTR1283....1H,2026ApJS..282...26H,,14.375251,28.239089
J005824.58+283304.2,310969174262902912,,19.602,408.209,WZ Sge:,*CRTS,2026ApJS..282...26H,,14.602418,28.551154
J010120.08+321334.4,,,,,DN,*This work,*This work,,15.333664845521584,32.22621377173145
J010436.26+020337.1,2539053651713502336,,18.249,3614.058,CV:,*This work,*This work,,16.151079,2.060308
J010522.22+110252.1,2583211864046005504,1.63(2)*,20.416,806.994,SU UMa,*CRTS,2026ApJS..282...26H,*vsnet-alert 25143,16.342578,11.047795
J010903.03+275010.0,307975955720964608,1.954(1),18.118,536.209,Polar,2021ApJS..257...65S,2023AJ....165..148H,*This work,17.262617,27.836103
J011011.29+033234.7,2539642959880875136,1.456(1),20.72,1455.511,SU UMa,2001IBVS.5140....1H,2023MNRAS.524.4867I,2020PASJ...72...14K,17.547041,3.542967
J011127.53+310125.5,,,,,U Gem,2017TNSTR.972....1D,*This work,,17.864697,31.023757
J011306.73+215250.2,2790681457575194240,2.165(14),20.361,1725.22,SU UMa,2008ATel.1734....1D,2014MNRAS.443.3174B,2014MNRAS.443.3174B,18.278036,21.880621
J011331.69-033233.6,2483547933921120768,4.3952(2),19.33313179016113,381.3052368164062,Polar,2021MNRAS.502.4305P,2021MNRAS.502.4305P,2021MNRAS.502.4305P,18.3820588125449,-3.5426674472914295
J011603.23+235707.1,293249715452721408,,19.266,334.144,SU UMa:,*This work,*This work,,19.013464,23.951979
J011606.85-042942.0,2482869986218791424,6.81953(2),16.547,902.581,CV,*CRTS,*This work,2018AJ....156..241H,19.028544,-4.494996
J011613.77+092216.0,2579604533898735104,1.580(1),18.841,992.908,U Gem,*CRTS,2018AJ....155...28S,2014MNRAS.437..510C,19.057387,9.3711
J011704.17-175622.4,2355217815809560192,1.30(1),18.126,253.566,SU UMa,1976IBVS.1204....1G,2009MNRAS.399..683J,2009PASJ...61S.395K,19.26739,-17.939551
J011712.95+175527.0,2785769840349672960,1.469(2),20.215,318.6,SU UMa:,2014ApJ...788...48S,2023MNRAS.524.4867I,2023MNRAS.524.4867I,19.303944,17.92418
J011953.43+241725.7,,,,,MCV,*This work,*This work,,19.97263474901245,24.29048482636483
J012008.18+185715.6,2785962113150663424,,20.019,426.37,WZ Sge:,2019MNRAS.482.4570G	 ,2023MNRAS.524.4867I,,20.034097,18.954337
J012049.64+501306.2,403672573016418304,,14.854,298.016,CV:,*This work,*This work,,20.206826,50.218397
J012212.22+075546.9,2578454444735885056,,20.388,343.151,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,20.550926,7.929684
J012438.62+244802.7,,1.3512(7),,,SU UMa,2017PASP..129j4502K,2022TNSTR3272....1F,2022TNSTR3272....1F,21.160928,24.800761
J012539.37+322308.3,316447594027782912,1.6400(2),16.827,259.347,SU UMa,2009PASJ...61S.395K,2020AJ....159...43H,2009PASJ...61S.395K,21.414035,32.385647
J012624.92-092748.1,2471015979561450368,,21.024,,WZ Sge:,*This work,*This work,,21.60382,-9.463354
J012838.37+184535.6,,,,,CV,*CRTS,2023MNRAS.524.4867I,,22.159867,18.759898
J012842.13+113050.4,2585586186391694592,,19.853,1660.115,DN,*CRTS,2023MNRAS.524.4867I,,22.175535,11.514014
J012845.01+314446.3,315697688442897664,,18.977,2089.593,U Gem,2022TNSTR2522....1L,2026ApJS..282...26H,,22.187554,31.746192
J013153.45+080030.8,2566648576072275072,,20.447,542.113,AM CVn,*This work,*This work,,22.972725,8.008551
J013153.72+251516.4,295034772580115712,2.3250(1),19.8,,CV,2026ApJS..282...26H,2026ApJS..282...26H,*This work,22.973849,25.254568
J013319.21+083725.4,2566745436174269696,1.633534(3),19.96039581298828,462.9923095703125,Polar,2021AJ....161..242F,2026ApJS..282...26H,*vsnet-chat 9266,23.330021989824484,8.623714532801348
J013421.85+042200.0,,,,,Polar:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,23.591031918061915,4.36667686240099
J013438.15+304953.2,303388488268493056,,20.824,,CV,*This work,*This work,,23.658958,30.831435
J013637.01+320040.1,315868494997271424,4.9820(2),16.03972816467285,683.5272216796875,DN,1998PASP..110.1405T,1998PASP..110.1405T,1998PASP..110.1405T,24.154223953830048,32.01112871240872
J013731.01+043556.8,,,,,Polar:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,24.37918836630917,4.599116188230733
J013737.22+300248.6,303093922229116160,,17.107,1164.775,U Gem,1981AN....302..211R	 ,2000ApJS..128..387L	 ,,24.405069,30.046843
J013915.73+312414.7,303768060296004864,1.790(2)*,20.568,1794.743,SU UMa,1978IBVS.1421....1R,1984A&A...132..187S,2005IBVS.5599....1.,24.815539,31.404074
J014106.52-084432.8,,,,,CV,*This work,*This work,,25.277183543095134,-8.742451470560269
J014126.18+054941.7,2562120684109412736,,19.566,1473.533,MCV,2019TNSTR2687....1H,*This work,,25.359078,5.828242
J014150.43+090821.6,2572086107747544576,1.4997(10)*,20.033,746.667,SU UMa,*CRTS,2026ApJS..282...26H,2012PASJ...64...21K,25.460125,9.139323
J014203.50+031201.8,2560411562003241600,,18.858,209.22,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,25.514568,3.200496
J014227.07+001729.8,2510205490257050496,1.88(4),19.895,697.615,Polar:,2017ApJS..228...19C	 ,2017ApJS..228...19C	 ,2023MNRAS.525.3597I,25.61281,0.291604
J014245.90+232339.8,290720529470734592,1.71(3),20.786,,SU UMa:,2014ApJ...788...48S,2023MNRAS.524.4867I,2023MNRAS.524.4867I,25.691238,23.394384
J014258.18+214315.2,,,,,MCV:,*This work,*This work,,25.742405090492554,21.720896568104447
J014304.67+263833.2,292643407804526208,1.54(1),17.557,654.793,SU UMa,*CRTS,2016AJ....152..226T,2016AJ....152..226T,25.76944,26.642545
J014440.35+230725.8,,,,,DN,*This work,*This work,,26.168126,23.123844
J014447.56+323259.6,305417430816953344,3.8028(24),11.83888721466064,340.1089782714844,NL,2004AJ....127.2436W,2021MNRAS.503.1431H,2021MNRAS.503.1431H,26.19816656968874,32.54987917295846
J014709.73+171519.8,91633784391070336,2.34(5)*,19.484,1207.272,SU UMa,*CRTS,*This work,*vsnet-alert 22948,26.790542,17.255488
J014830.16+151340.5,2588368053888895872,,20.41,,MCV:,2026ApJS..282...26H,2026ApJS..282...26H,,27.125646,15.227929
J014903.13-123842.1,2460138850329601664,,19.754,665.243,WZ Sge:,2014ApJ...788...48S,*This work,,27.263048,-12.645027
J015115.51+090948.9,2569263425176313984,,18.78051948547363,233.2001800537109,AM CVn,*This work,*This work,,27.814642448993013,9.163571965186739
J015118.64-022300.9,,1.343(1)*,,,SU UMa,2002IBVS.5226....1S,*This work,2015PASJ...67..105K,27.827672,-2.383594
J015656.16+305717.1,301141597599562496,1.2950(1),19.557,882.93,Polar,2026ApJS..282...26H,2026ApJS..282...26H,,29.233992,30.954756
J015712.19+224402.5,,,,,SU UMa:,*CRTS,2023MNRAS.524.4867I,,29.300802,22.734019
J020052.25-092431.7,2462596293177188480,0.1722810235(7),16.799,1786.568,AM CVn,1980AnTok..18...55N,2021A&A...645A.114B,2011MNRAS.413.3068C,30.217727,-9.408804
J020537.56+264304.2,105746011838379392,2.917(1),19.583,492.682,SU UMa,*CRTS,2026ApJS..282...26H,2026ApJS..282...26H,31.406505,26.717837
J020633.46+205707.2,94265942212979072,1.557(4),18.172,542.328,SU UMa:,*CRTS,2014AJ....148...63S,2020AJ....160....6T,31.639428,20.951998
J020639.27-020342.8,2494281851762928512,3.3560510(8),14.366,494.021,NL,2001PASP..113..764D,*This work,2021PASJ...73.1280K,31.66361,-2.061896
J020712.72-014116.3,2494386992562185088,1.34764(3),20.27,,Polar:,2023MNRAS.524.4867I	 ,2023MNRAS.524.4867I	 ,*This work,31.803016,-1.687848
J020923.77+045649.3,2518503985548450304,,18.565,150.27,AM CVn,2026ApJS..282...26H,2026ApJS..282...26H,,32.349035,4.947037
J020929.82+283228.8,107522105369340800,1.60453(1),17.871,277.117,Polar,2001ChJAA...1...57W,2001ChJAA...1...57W,2005ATel..666....1R,32.374233,28.541332
J021107.99+305407.0,300540061660343040,1.89192(3),18.914,517.921,Polar,2018TNSTR.337....1D,2020AJ....160...70T,2020AJ....160...70T,32.783281,30.901932
J021110.21+171624.1,80208071871772416,1.958(7)*,19.746,803.38,SU UMa,2008ATel.1416....1D,2008ATel.1416....1D,2009PASJ...61S.395K,32.792534,17.273361
J021131.81+253402.5,106135513832042624,,19.106,500.527,WZ Sge:,*This work,*This work,,32.882542,25.567362
J021344.57-150339.9,5145318765604748544,,19.129,257.398,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,33.435689,-15.061071
J021737.55+024849.9,2513989906200756480,,19.862,244.748,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,34.406463,2.81386
J021757.21+310405.8,,,,,CV,2013ATel.5706....1Y,*This work,,34.488385,31.068267
J022010.56-125214.5,5150454000302279680,1.529(2),19.271,242.651,Polar,2018TNSTR1920....1D,*This work,*This work,35.043998,-12.870696
J022301.67+061649.5,2517357336654841984,3.5809850(3),16.893,837.91,NL,2007MNRAS.377.1747R,2007MNRAS.377.1747R,2007MNRAS.377.1747R,35.756966,6.280417
J022319.70-052002.7,2489505809474839680,,19.869,300.192,WZ Sge:,2016MNRAS.455.3413K	 ,2023MNRAS.524.4867I,,35.832094,-5.334083
J022422.45+211327.5,87755532001646336,1.80(1)*,19.796,628.923,SU UMa,*CRTS,2026ApJS..282...26H,*vsnet-alert 21471,36.093533,21.224311
J022506.37+080638.6,22647465631210880,1.92(1)*,20.223,429.026,SU UMa,2002AcA....52..397P,2020AJ....159...35W,2020AJ....159...35W,36.276528,8.110725
J022520.76+253122.4,103144189370233216,,20.408,1169.297,DN,2021AJ....161..242F,*This work,,36.336489,25.52288
J022632.33+210653.5,,,,,DN,2009ATel.2210....1D,*This work,,36.634715,21.11486
J022906.32+275221.6,127647600564297088,,18.743,,DN,2013ATel.5451....1B,*This work,,37.276316,27.872664
J022940.29-030620.8,2496208333573924352,,20.632,,DN,*CRTS,2023MNRAS.524.4867I,,37.417887,-3.105773
J023003.80+260440.4,103226927620025472,2.6990(4):,18.9,557.493,CV,2009AJ....137.4011S,2009AJ....137.4011S,*This work,37.515836,26.077881
J023046.28-004531.3,,,,,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,37.692833,-0.758704
J023322.62+005059.3,2500552912036565120,1.601(2),20.124,683.193,WZ Sge,2002AJ....123..430S	 ,2006MNRAS.373..687S	,2006MNRAS.373..687S	,38.344231,0.849806
J023418.25+221231.1,,,,,CV,*This work,*This work,,38.5760295204179,22.20864915765656
J023420.08+015807.8,2503022380793134336,,20.803,1986.795,WZ Sge:,*This work,*This work,,38.583651,1.968821
J023427.82-045431.2,2488974302977323008,1.381(2),15.197,81.093,SU UMa,2014ApJ...788...48S,2016AJ....152..226T,2016AJ....152..226T,38.615915,-4.908678
J023521.69-034939.6,,,,,MCV,*This work,*This work,,38.84037492662781,-3.8276621584677515
J023638.02+111156.4,25217715795519872,,19.258,1238.127,SU UMa,*CRTS,*This work,,39.15842,11.199004
J023950.28+274902.7,127083482379170304,,20.454,,CV,*This work,*This work,,39.95949,27.817416
J024215.04-011054.3,,,,,CV:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,40.562674,-1.181754
J024242.94-114645.5,5171137394568701184,1.271632(3),17.507,238.627,SU UMa:,2009IBVS.5916....1W,2009MNRAS.399..683J,2011IBVS.5982....1W,40.678909,-11.779294
J024906.39+171718.2,,,,,CV,*This work,*This work,,42.276616108572306,17.288392724417164
J025050.03+073605.4,,,,,CV:,*This work,*This work,,42.70844742813039,7.601491626892704
J025214.64+002010.6,,,,,WZ Sge:,2014ApJ...788...48S,2023MNRAS.524.4867I,,43.06101,0.336285
J025235.48-012439.2,,,,,DN,2023TNSTR.441....1H,*This work,,43.147813,-1.410898
J025355.67+080247.4,8429204031586304,,20.741,,SU UMa,2021AJ....161..242F,*This work,,43.481943,8.046502
J025612.87-103359.4,5160968320761289472,1.59384(3),19.305,488.559,WZ Sge,2009ATel.2266....1D,2026ApJS..282...26H,*This work,44.053618,-10.566495
J030448.91+000150.6,,,,,MCV,*This work,*This work,,46.20379942304769,0.030717312013068016
J030535.35-092005.2,5167185440540755072,,19.92,1830.279,DN,*CRTS,2020AJ....159..114O,,46.397296,-9.334784
J031032.78-094506.3,5166182896390285952,0.47261(6),19.87057685852051,725.6212768554688,AM CVn,1992ApJ...399..680A,1992ApJ...399..680A,2012MNRAS.421.2310A,47.636603285668045,-9.751740543
J031051.67-075500.4,5167772343527624576,1.6472(9)*,20.471,,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2009PASJ...61S.395K,47.715295,-7.916778
J032435.04-100829.1,5163287293863252224,,20.6678581237793,743.088623046875,MCV:,2021AJ....161..242F,*This work,,51.145980074621406,-10.141407390123465
J032501.01-083058.8,,,,,DN,*CBAT,*This work,,51.254223,-8.516324
J032525.74+053649.4,9155461526053632,3.1625(1),18.386,375.525,DN,2022yCat.1358....0G,*This work,*This work,51.357257,5.613719
J032539.45-081442.9,5168129581727355008,2.09264(3),17.67,218.856,Polar,2014A&A...561A..67P,2014A&A...561A..67P,2015AJ....150..170H,51.414364,-8.245249
J033214.89-050446.0,,,,,WZ Sge:,*This work,*This work,,53.06202817924817,-5.079433071297376
J033705.77-131225.2,5113475641849640320,,20.082,656.315,DN,2016ATel.9275....1S,*This work,,54.274048,-13.206997
J033710.91-065059.5,,,,,SU UMa:,2007AJ....134..185S,2007AJ....134..185S,,54.295477,-6.849854
J034336.00-115313.1,,,,,WZ Sge,2023TNSTR3348....1T,*This work,,55.900016577789536,-11.886982264447656
J034515.41-015216.3,3251069657846812800,1.684(1),18.911,399.515,SU UMa,2009ApJ...696..870D	 ,2025MNRAS.536.1057I,2012MNRAS.421.2414W	 ,56.314225,-1.871197
J034824.57-110516.7,5115681159096347904,1.66905(3),16.99083709716797,758.3313598632812,CV,*This work,*This work,*This work,57.102383467998344,-11.087980773673141
J034924.72-082755.3,3242774907767438592,,20.545,1065.427,DN,2014ApJ...788...48S,2026ApJS..282...26H,,57.353009,-8.465351
J035318.21-034847.3,3246841554603862912,1.397(2),18.155,602.628,SU UMa,2009ApJ...696..870D,2014AJ....148...63S,2019MNRAS.486.2422P,58.325859,-3.813135
J035323.86-164250.4,,,,,DN,*CRTS,*This work,,58.349398,-16.713995
J035406.12-155511.7,5109632363378337664,,20.327,386.735,WZ Sge:,2025PASP..137a4201R,*This work,,58.525498,-15.91992
J035410.30-165251.6,5107845936158224768,1.6895(2),17.346,317.202,Polar,2002A&A...396..895S,2009MNRAS.399..683J,*This work,58.542928,-16.881003
J035747.17-063851.3,3244886171956393600,,19.48,386.208,WZ Sge,2019MNRAS.482.4570G	 ,2023MNRAS.524.4867I,,59.446534,-6.647578
J035803.72-053928.7,,,,,DN,*This work,*This work,,59.51552,-5.657963
J035958.91-051236.7,3245509182732331648,1.627(2)*,20.314,2418.302,SU UMa,2014ApJ...788...48S,*This work,2020PASJ...72...14K,59.995438,-5.2102
J040153.84-144040.0,5110030420947536640,2.16715(4),18.379,783.217,DN,2014ApJ...788...48S,2026ApJS..282...26H,*This work,60.474331,-14.677781
J040222.73-134025.1,5110428512876006144,,20.424,1104.005,CV:,*This work,*This work,,60.594688,-13.673645
J040338.36-104945.5,3190602836216431488,,18.694,325.329,DN,*CRTS,2026ApJS..282...26H,,60.909839,-10.829306
J041032.23-163804.7,5096787701040271616,,18.2,2451.747,U Gem,2014ApJ...788...48S,*This work,,62.634278,-16.634634
J041125.75-152324.0,5097770801875122432,1.4678278(2),19.229,376.561,SU UMa,1940AnHar..90..163S,1992ApJS...78..537S,2004MNRAS.355....1F,62.857306,-15.390009
J042152.89-001924.5,3254708830884988160,,21.189,,SU UMa,*This work,*This work,,65.470375,-0.323466
J042916.95-130304.2,3177729758373978240,,21.114,,CV:,*This work,*This work,,67.320618,-13.051168
J043112.46-031452.1,3204746167818260480,1.58522093(2),19.714,491.639,SU UMa,*CRTS,2026ApJS..282...26H,2017MNRAS.465.4968H,67.801925,-3.247803
J044216.03-002334.3,,1.842(1),,,SU UMa,*CRTS,*This work,2012PASJ...64...21K,70.56681,-0.392853
J044823.41-000657.3,,1.35151(1):,,,CV,*This work,*This work,*This work,72.09753769542554,-0.11591386631879448
J045017.85-035824.8,3224868845515357568,,20.453,596.789,WZ Sge:,2014ApJ...788...48S,2026ApJS..282...26H,,72.574379,-3.973551
J045138.25-074243.1,3186805917624060928,,16.67,2746.04,CV:,*This work,*This work,,72.909396,-7.711961
J051620.67-163335.7,2983108331879225344,4.5357(3),15.3,801.492,NL,2018AJ....156..241H,*This work,2018AJ....156..241H,79.08614,-16.559929
J055037.35+575210.0,268929514678652288,,17.549,2030.457,NL,*This work,*This work,,87.65561,57.86944
J062808.06-221443.1,2937043532023825024,3.76704(7),15.835,1942.198,NL,2017PASP..129j4502K,*This work,*This work,97.033597,-22.245292
J063100.29+260252.9,3384280886033500160,,17.806,5400.717,DN,2013ATel.5451....1B   ,2021ApJS..257...65S,,97.751189,26.048022
J063330.76+591847.8,,,,,SU UMa,2018TNSCR1494....1F,2020AJ....159..198S,,98.378178,59.313281
J063858.57+590352.0,,1.48(3)*,,,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 23871,99.744062,59.064442
J064021.17+442127.7,,,,,SU UMa,2014ApJ...788...48S,*This work,,100.088195,44.357684
J064129.65+642917.6,1103533641311860608,,20.648,2021.034,DN:,*This work,*This work,,100.373547,64.488212
J064725.66+491542.0,990916128476988928,1.573(3),17.331,284.459,SU UMa,2013ATel.4871....1T,2016AJ....152..226T,2016AJ....152..226T,101.856915,49.261655
J064756.00+580642.4,1001543153172979200,,20.517,1811.049,Polar:,*This work,*This work,,101.983341,58.111764
J070005.14+620019.3,1099245962575616256,17.946(5),15.696,1921.121,CV,*This work,*This work,*This work,105.021418,62.005366
J070601.04+433059.0,952738576499021568,,20.215,6765.32,CV,*This work,*This work,,106.504328,43.5164
J070754.18+392120.8,,,,,CV:,*This work,*This work,,106.975733,39.355779
J071111.06+473100.4,,,,,CV,*This work,*This work,,107.79606259270179,47.51676847149431
J071213.56+435456.8,,,,,CV,*This work,*This work,,108.05649620319063,43.915779859663395
J071616.21+354509.2,,,,,SU UMa,2020TNSTR.261....1N,*This work,,109.067549,35.752552
J071619.23+372703.4,,,,,WZ Sge:,2019TNSTR2579....1N,*This work,,109.080139,37.450938
J071943.72+374237.4,,,,,CV,*This work,*This work,,109.93217944419898,37.710389313754476
J072007.38+451611.5,974157681483861248,1.506937(1),20.942,,Polar,2018ATel11620....1P,2020AJ....159...43H,2020ApJS..249...18C,110.030758,45.269867
J072036.57+441732.2,973960559664442880,,19.991,2613.01,U Gem,*This work,*This work,,110.152368,44.292273
J072054.20+341246.0,896438328413086336,3.979750(20),17.24,901.601,U Gem,2014ApJ...788...48S,2021MNRAS.508.4106E,2021MNRAS.508.4106E,110.22582,34.212782
J072219.01+464903.6,974730595761081600,4.9544(4),20.329,1709.166,U Gem,2019TNSTR1678....1H,*This work,*This work,110.579213,46.817667
J072230.97+453710.6,,,,,CV,*This work,*This work,,110.62902347097037,45.61962078870777
J072423.65+585705.9,990420562264605312,,18.506,833.264,Polar:,2026ApJS..282...26H,2026ApJS..282...26H,,111.098538,58.951629
J072731.65+334635.1,,1.452(2),,,SU UMa,2014ApJ...788...48S,*This work,2016PASJ...68...65K,111.88188,33.776408
J072821.66+281049.5,873239900084934656,,20.74,,CV:,*This work,*This work,,112.090262,28.180403
J072906.25+554025.8,,,,,DN,2014ApJ...788...48S,*This work,,112.276037,55.67382
J072910.69+365838.2,898787739946740096,2.545819(1),20.016,1344.463,Polar,2001PASP..113..764D	 ,2002AJ....123..430S ,*This work,112.294537,36.977288
J072915.54+535154.5,984000410792355968,,20.359,1351.144,CV,2026ApJS..282...26H,2026ApJS..282...26H,,112.314742,53.86513
J073055.57+425635.3,,,,,CV,2014MNRAS.441.1186D ,*This work,,112.731523,42.943145
J073303.25+461951.1,,,,,CV,2017TNSTR1187....1T,*This work,,113.263562,46.330859
J073325.47+373744.7,,1.52(3)*,,,SU UMa,2016ATel.8730....1G,*This work,*vsnet-alert 19532,113.356118,37.629086
J073329.57+552733.9,985712586619927808,,20.639,508.529,AM CVn,*This work,*This work,,113.373202,55.459405
J073346.23+261925.2,871705840847650432,3.34742(3),18.305,1334.443,Polar,2011AstL...37..858D,2011AstL...37..858D,2024ApJ...965..181W,113.442628,26.323679
J073418.67+271309.5,872334525271909760,1.488(1)*,19.77,1446.147,SU UMa,2013ATel.4843....1Y,*This work,2014PASJ...66...30K,113.577783,27.219308
J073442.71+504229.0,983058090670722560,1.4773(5)*,19.451,644.149,SU UMa,2017PASJ...69...75K,2026ApJS..282...26H,2017PASJ...69...75K,113.677972,50.708053
J073704.38+250054.1,,,,,SU UMa,2016ATel.9747....1G,*This work,,114.26826,25.015018
J073758.55+205544.6,673118544624392576,,19.792,974.913,SU UMa:,2010MNRAS.402..436W	 ,2023MNRAS.525.3597I,,114.49396,20.929065
J073857.07+182648.7,,,,,DN,2015ATel.8423....1B,2015ATel.8440....1T,,114.737812,18.446863
J073903.69+255258.6,,,,,MCV:,*This work,*This work,,114.76537484791652,25.882951114563177
J073918.96+252440.8,,,,,WZ Sge:,2014ApJ...788...48S,*This work,,114.828998,25.411334
J074004.82+413955.6,,,,,CV,*This work,*This work,,115.02006696447958,41.66545754125167
J074134.49+443459.4,,1.83917(3),,,Polar,*This work,*This work,*This work,115.39369224079573,44.5831555458577
J074300.50+325629.5,881960474694715776,,18.026,1829.706,NL,2021AJ....161..242F,2026ApJS..282...26H,,115.7521,32.941535
J074329.51+381848.2,,,,,MCV,*This work,*This work,,115.87294406605432,38.31339062140212
J074355.54+183834.8,,,,,CV,2006AJ....131..973S,2006AJ....131..973S,,115.981423,18.642992
J074400.47+415503.6,924188829370957824,1.39(4)*,20.635,610.897,SU UMa,*CRTS,2021AJ....162..113V,*vsnet-alert 25710,116.001956,41.917657
J074431.43+482630.5,933777159176254208,,20.719,,SU UMa:,2014ApJ...788...48S,2023MNRAS.524.4867I,,116.130969,48.441797
J074458.04+315040.6,,,,,WZ Sge:,*This work,*This work,,116.24183039162642,31.84461906290261
J074531.90+453829.2,927255749553754880,1.267(3),18.938,314.316,WZ Sge,2006AJ....131..973S,2006AJ....131..973S,2009MNRAS.397.2170G,116.382937,45.641438
J074647.51+154213.4,,,,,DN,2018TNSTR.708....1D,*This work,,116.697948,15.703735
J074742.62+411901.2,,,,,SU UMa,2018TNSTR1262....1F,2018ATel12022....1B,,116.92758,41.316989
J074859.55+312512.5,880821067114616832,1.39946616(2),18.371,542.649,SU UMa,2010MNRAS.402..436W,2013MNRAS.429.2143C,*vsnet-alert  19297,117.248141,31.420129
J074917.11+365427.9,919046658301858048,1.3401(1),19.171,820.265,Polar,2023MNRAS.524.4867I,2023MNRAS.524.4867I,2023MNRAS.524.4867I,117.321298,36.907756
J075028.92+304109.8,,,,,DN,2014ApJ...788...48S,*This work,,117.620507,30.686064
J075039.75+233605.5,,,,,DN,2020TNSTR3453....1H,*This work,,117.665604,23.601521
J075040.83+662347.0,1095689931516925568,1.6192(2),19.415,404.959,Polar,2019PASP..131a8003M,*This work,*This work,117.670145,66.3964
J075107.51+300628.3,878968875354903040,1.3918(3)*,19.683,1366.933,SU UMa,2010MNRAS.402..436W	 ,2023MNRAS.525.3597I,*vsnet-alert  15408	 ,117.781304,30.107868
J075158.34+535647.3,984727840812305152,,20.632,,SU UMa,2014ApJ...788...48S,*This work,,117.993074,53.946476
J075233.17+294339.5,875941782403757056,2.4040(1),18.501,702.647,DN,*VSNET 7967,2023MNRAS.525.3597I	 ,2025MNRAS.536.1057I,118.138209,29.727649
J075311.71+352631.5,882687488103066368,,20.073,,U Gem,*CRTS,2026ApJS..282...26H,,118.2988,35.442085
J075330.78+044555.7,3095470964175509632,3.19(2),15.423,1415.783,NL,2012ATel.3927....1S,*This work,2012ATel.3927....1S,118.378244,4.765485
J075414.49+313215.8,880693906019213824,1.48(1),19.721,532.228,SU UMa,*CRTS,2004AJ....128.1882S	 ,2014MNRAS.443.3174B,118.560362,31.53771
J075507.68+143547.3,654539826068054400,1.4126(9),18.618,240.054,WZ Sge:,2007AJ....134..185S,2007AJ....134..185S,2009MNRAS.397.2170G,118.781998,14.596466
J075540.64+264618.1,874545471356863104,1.4883(1),18.743,359.176,Polar:,2014CBET.4013....1M,2023MNRAS.525.3597I,2023MNRAS.525.3597I,118.919318,26.771689
J075701.34+630602.0,1088338463629882624,1.43309(2),16.601,359.616,IP,1998A&A...335..227T,2002PASP..114..623K,2002PASP..114..623K,119.255567,63.100545
J075853.01+161645.2,667150159287327360,1.4350(8),15.45,203.123,IP,1981IBVS.2042....1K,2006AJ....131..973S,2004MNRAS.349..367R,119.720883,16.279213
J075939.79+191417.2,670122409797824000,3.142409(1),17.892,1754.021,NL,2006AJ....131..973S,2006AJ....131..973S,2022AJ....163..221J	 ,119.915785,19.238121
J080033.86+192416.6,670132550216853632,1.930(1)*,19.728,760.443,SU UMa,*CRTS,*This work,2014PASJ...66...30K,120.141063,19.404622
J080142.36+210345.6,670872860843747072,,19.048,815.796,Polar:,2005AJ....129.2386S,2005AJ....129.2386S,,120.426499,21.062655
J080229.18+183659.2,669278156666450048,,20.477,1161.88,CV,*This work,*This work,,120.621578,18.616436
J080249.06+363716.4,,,,,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,120.704436,36.621233
J080307.00+284855.8,876378219800736768,1.8024(7)*,19.653,1502.145,SU UMa,2010MNRAS.402..436W   ,2026ApJS..282...26H,2012PASJ...64...21K,120.77917,28.815511
J080407.97+083714.6,3146199750620784768,5.4036(4),19.887,2968.143,U Gem,2021AJ....161..242F,2026ApJS..282...26H,*This work,121.033188,8.62072
J080434.15+510348.7,935056333580267392,1.416115(7),17.787,143.045,WZ Sge,2006AJ....131..973S,2006AJ....131..973S,2009JPhCS.172a2071P,121.142309,51.063535
J080441.10+391321.5,,,,,WZ Sge,*This work,*This work,,121.1712545608353,39.22263629038166
J080449.49+161624.8,655188018235294208,0.7416(16),18.347,998.971,AM CVn,2009MNRAS.394..367R,2009MNRAS.394..367R,2009MNRAS.394..367R,121.206218,16.273549
J080459.17+432006.4,,,,,CV,*This work,*This work,,121.24652714227076,43.335104213618
J080625.74+343244.3,,1.529(1),,,SU UMa:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,2023MNRAS.524.4867I,121.6072505109327,34.54564121481884
J080701.08+554738.8,1033373117151731840,,19.645,661.369,SU UMa:,*CRTS,2023MNRAS.524.4867I,,121.75451,55.794109
J080729.72+153441.8,,,,,SU UMa:,2009ATel.2005....1Q,*This work,,121.873844,15.578288
J080853.73+355053.6,906214223733883264,,19.98,1807.179,DN,2009ApJ...696..870D,2012ATel.4516....1W,,122.223878,35.848222
J080929.10+050326.2,3094972473091480192,3.3705(2),15.689,1414.175,NL,*This work,*This work,*This work,122.371255,5.057283
J080934.78+121942.9,650080962821120000,,20.14,1327.889,DN,2013MNRAS.429.2143C ,2013MNRAS.429.2143C ,,122.39493,12.328573
J080941.38+171528.0,656835533331241472,2.39(4)*,20.9,,SU UMa,2014MNRAS.441.1186D   ,*This work,*vsnet-alert 20893,122.422422,17.257776
J081017.41+262238.0,,,,,SU UMa:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,122.57252797505464,26.377229731505142
J081207.63+131824.5,650594709629698304,2.0236(3),19.568,865.216,SU UMa,2007AJ....134..185S,2007AJ....134..185S,2009PASJ...61S.395K,123.031783,13.306815
J081228.28+623622.0,1091051096255456384,1.833010(2),14.685,220.138,SU UMa,1908AN....177..173C,2017RNAAS...1...29T,2017RNAAS...1...29T,123.117851,62.606124
J081236.59+161945.0,,,,,DN,*CRTS,*This work,,123.152446,16.329158
J081321.92+452809.2,928715626116734976,6.937(8),17.645,1693.421,U Gem,2002AJ....123..430S,2002AJ....123..430S,2009MNRAS.397.2170G,123.341332,45.469229
J081408.42+090759.1,3098435415024773120,,20.156,531.553,SU UMa,2010MNRAS.402..436W,*This work,,123.535084,9.133093
J081425.39+202125.2,,,,,SU UMa,*CRTS,2023MNRAS.524.4867I,,123.605773,20.356992
J081442.22+052510.7,3096307967400309376,,15.433,858.142,NL:,2022yCat.1358....0G,*This work,,123.675918,5.419649
J081443.89+125500.0,,3.38255(3),,,U Gem,2011ATel.3715....1T,*This work,*This work,123.682889,12.916661
J081520.85+335633.9,,,,,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,123.836859,33.942741
J081610.83+453010.1,928798016474365952,5.03(1),19.1331729888916,2436.399658203125,U Gem,2002AJ....123..430S,2002AJ....123..430S,2012JBAA..122..237S,124.04513445853988,45.50280663565131
J081617.02+452913.8,,,,,MCV:,*This work,*This work,,124.0709370481309,45.48717150321005
J082019.40+474731.1,930544698069767296,,20.363,1712.191,SU UMa,2014MNRAS.441.1186D,2014MNRAS.441.1186D,,125.080845,47.791963
J082051.09+493431.5,931911249288264576,1.6563(2),20.33000946044922,870.3828125,Polar,2002A&A...396..895S,2023MNRAS.524.4867I,2002A&A...396..895S,125.21285813577353,49.57541214563984
J082154.85+131609.6,,,,,DN,*CRTS,*This work,,125.478542,13.269346
J082226.34+170822.7,656078077194265088,,19.576,643.969,CV:,*CRTS,*This work,,125.609754,17.139637
J082227.91+033812.2,,,,,CV:,2014ApJ...788...48S,*This work,,125.616284,3.63671
J082236.03+510524.4,1028258463932870656,3.74101380(3),15.166,736.823,NL,1982PASP...94..560G,1997ApJ...481..433H,2006A&A...455..223S,125.650133,51.090104
J082326.04+003126.0,3077365374917691136,,20.188,,Polar:,2022yCat.1358....0G,2026ApJS..282...26H,,125.858481,0.523889
J082513.17+730639.0,1123169888190445568,6.956174(5),12.67882442474365,213.4972839355469,Z Cam,1983ApJS...53..523W,1983ApJS...53..523W,1995IBVS.4249....1T,126.30486194994855,73.11083019968248
J082547.85+615151.9,1090092661417330304,,20.392,1297.754,MCV,2020TNSTR1397....1H,*This work,,126.449377,61.864415
J082603.70+113820.8,601203165542995072,1.73(1)*,20.317,1612.69,SU UMa,2014MNRAS.441.1186D,2025MNRAS.536.1057I,2017PASJ...69...75K,126.515428,11.639107
J082648.29-000037.7,,,,,CV,2010MNRAS.402..436W,*This work,,126.7012,-0.010481
J082654.69-000733.2,3076891000074403328,1.4342(3),19.475,575.099,SU UMa,*CRTS,2014MNRAS.443.3174B,2012MNRAS.421.2414W,126.727881,-0.125897
J082809.63+393621.6,914295050082457600,,19.519,444.76,WZ Sge:,*This work,*This work,,127.040109,39.606003
J082815.23+074924.3,,,,,CV,*This work,*This work,,127.06347503685319,7.82341967737539
J083049.48-031206.5,,,,,CV:,*This work,*This work,,127.70616496539625,-3.2018061828906523
J083437.14+583942.6,,,,,CV,*This work,*This work,,128.65474893340925,58.661846186449544
J083507.77+230846.2,666280681810311936,,20.432,,CV,*This work,*This work,,128.782379,23.146178
J083642.70+532838.1,1030279027003254784,1.363560(1),16.608,160.89,SU UMa,1911AN....190...57.,2009MNRAS.397.2170G,2009PASJ...61S.395K,129.177914,53.477241
J083720.21-060243.5,5755177424121423232,,20.319,1981.521,SU UMa,*CBAT,2026ApJS..282...26H,,129.334222,-6.045429
J083734.73+160042.2,,,,,DN,2021TNSTR3585....1T,2021TNSTR3585....1T,,129.394691,16.011725
J083744.35+413338.8,911972671070820352,,20.311,642.996,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,129.434796,41.560782
J083751.00+383012.5,910285126880014720,3.18(1),18.86,1066.128,Polar,2005AJ....129.2386S,2005AJ....129.2386S,2024AJ....167..186S,129.462496,38.503465
J083931.34+282823.9,704464491556726912,1.8821(2)*,20.303,928.404,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,2010PASJ...62.1525K,129.880577,28.473302
J084003.77+532134.9,1030236970683510784,3.0342(1),17.551,1024.857,DN:,*This work,*This work,*This work,130.015727,53.359692
J084026.16+220446.2,665231545856102400,1.4621(2),19.376,438.065,Polar,2006AJ....131..973S,2006AJ....131..973S,2023MNRAS.524.4867I,130.109015,22.07951
J084108.10+102536.3,601380942829431168,,19.796,1753.007,SU UMa,*CRTS,2021ApJS..257...65S,,130.28377,10.426749
J084127.38+210053.5,664538372493738752,2.105(7)*,20.375,727.699,SU UMa,2009ATel.2057....1D,2023MNRAS.524.4867I,2013PASJ...65...23K,130.364082,21.014861
J084140.72+722732.5,1122302888912661888,1.6044(2)*,18.863,455.062,SU UMa,2016ATel.8731....1N,2026ApJS..282...26H,*vsnet-alert 22777,130.419659,72.459031
J084228.37+704738.8,,,,,DN:,*This work,*This work,,130.61818767059893,70.79411100157449
J084303.49-014858.5,3072475120858793472,8.3075,17.795,2045.673,CV,2024A&A...686A.110S,2024A&A...686A.110S,2022yCat.1358....0G,130.764549,-1.816258
J084303.97+275149.7,703580960947960576,1.439(2),18.771,187.557,WZ Sge,1983IBVS.2401....1H,2005AJ....129.2386S,2009PASJ...61S.395K,130.766557,27.863807
J084358.10+425036.7,913594794319130368,,19.69405937194824,2107.186767578125,SU UMa,*CRTS,2023MNRAS.524.4867I,,130.99206695079536,42.843533364098555
J084434.09+073222.8,595495944280362240,,20.468,2844.593,DN,2019TNSTR.786....1D,2026ApJS..282...26H,,131.142056,7.539671
J084545.31-051130.2,5761376784212029056,,17.514,,CV,*CRTS,*This work,,131.438811,-5.191732
J084617.12+245344.0,690436235014785024,4.64(1),18.758,1232.489,Polar,2006AJ....131..973S,2006AJ....131..973S,2023AJ....165...43L,131.571325,24.895562
J084641.03+021823.1,3078967702661709696,,18.03,3577.47,CV,2024A&A...686A.110S,2024A&A...686A.110S,,131.670939,2.306426
J085107.39+030834.5,581110831791334400,1.59612(3),18.545,579.365,SU UMa,1960JO.....43...17P,2003AJ....126.1499S,2010PASJ...62.1525K,132.780788,3.142916
J085111.09+285729.4,,,,,CV,*This work,*This work,,132.79621597779908,28.958161382849223
J085129.97+764954.2,,,,,CV,*This work,*This work,,132.87488098351113,76.83171689711982
J085219.50-081729.8,,,,,DN,*CRTS,*This work,,133.081245,-8.291599
J085228.73+020102.5,577877683490889728,,20.405,,Polar:,*CRTS,2023MNRAS.524.4867I,,133.119706,2.017373
J085255.16-080306.3,5756796905964617216,,19.332,2587.436,MCV,*MGAB catalog,2026ApJS..282...26H,,133.229831,-8.05174
J085300.57+020424.6,,,,,WZ Sge:,*CRTS,*This work,,133.252359,2.073495
J085409.43+201339.0,660872630790269056,,20.48,1224.196,SU UMa,*CRTS,2023MNRAS.524.4867I,,133.539291,20.227487
J085414.01+390536.8,719893044876142848,1.8876(4),19.201,478.454,Polar,2001PASP..113..764D,2005AJ....129.2386S,2008MNRAS.386.1568D,133.558395,39.093546
J085603.78+322109.1,712763536603376512,34.6(1)*,19.873,1378.843,SU UMa,2009ApJ...696..870D	 ,2023MNRAS.524.4867I,2017PASJ...69...75K,134.015767,32.352538
J085604.18+080746.4,,,,,WZ Sge,*This work,*This work,,134.01743439805733,8.129567643606553
J085606.79+123836.9,,,,,DN,*CRTS,*This work,,134.028284,12.64358
J085640.29-040439.8,5761140728513144192,,17.687,759.434,SU UMa,2014ApJ...788...48S,2025MNRAS.536.1057I,,134.167877,-4.07771
J085725.45+130036.7,,,,,CV,*This work,*This work,,134.3560328471068,13.010185899963536
J085902.38-270951.9,5648844483531462016,,15.963,1898.147,NL:,*This work,*This work,,134.759898,-27.164407
J085912.32+754741.6,,,,,CV:,*This work,*This work,,134.80132646574364,75.79488004118498
J085919.82-242855.3,5652773897568243072,1.7597(3),15.419,245.579,SU UMa,1996A&AS..117..449Z,1997PASP..109.1241T,1997PASP..109.1241T,134.832579,-24.482037
J085931.99+423407.9,,,,,CV,*This work,*This work,,134.88328983077025,42.56885208697839
J090103.95+480910.8,1012556991212091008,1.8913278(2),19.639,636.422,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2017MNRAS.465.4968H,135.266444,48.153008
J090246.54-014201.9,5764187028557281280,2.04(10):,20.585,1734.998,DN,2014ApJ...788...48S,2024A&A...686A.110S,2023MNRAS.525.3597I,135.693913,-1.700524
J090315.51+482031.5,1012574686477073792,,20.277,370.978,WZ Sge:,*This work,*This work,,135.814624,48.342096
J090344.25-013326.1,5764195103095781120,,19.526,278.849,AM CVn,2013MNRAS.429.2143C,2023MNRAS.525.3597I,,135.934376,-1.557262
J090350.71+330035.9,712480889099565696,1.4177646(1),18.943,331.169,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,2010PASJ...62.1525K,135.961307,33.009972
J090402.12-051645.8,,,,,CV,*This work,*This work,,136.00882431152598,-5.2793837479043875
J090403.48+035501.2,579909164365936512,1.433358(1),19.314,295.391,WZ Sge:,2005JAD....11....2D,2004AJ....128.1882S,2012MNRAS.421.2414W,136.014519,3.917
J090452.09+440255.2,1009443620958770048,1.6745(2)*,19.42,335.142,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2014PASJ...66...30K,136.217045,44.048675
J090516.07+120451.0,604375084790304384,,19.803,2572.762,SU UMa,*CRTS,2012AJ....144...81T,,136.316952,12.080838
J090527.77+310922.0,,1.83(6)*,,,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 25139,136.36572,31.156098
J090554.69-053609.2,5759005137629579136,0.56708(9)*,20.195,753.68,AM CVn,2003MNRAS.345.1266W,2003MNRAS.345.1266W,2003MNRAS.345.1266W,136.47786,-5.602563
J090606.43+000434.7,,1.5409(6)*,,,SU UMa,2014ApJ...788...48S,*This work,2016PASJ...68...65K,136.526782,0.076293
J090610.29+130012.9,,,,,CV,*This work,*This work,,136.5428561991716,13.003582870201294
J090852.21+071639.0,584027733060081024,1.765(3),19.772,1919.533,SU UMa,*CRTS,2026ApJS..282...26H,*This work,137.217533,7.277513
J090959.82+065128.4,580952330318080384,,20.473,972.394,Polar:,2026ApJS..282...26H,2026ApJS..282...26H,,137.499253,6.857901
J091001.64+164820.1,610980332174389632,1.762(4)*,18.771,554.716,SU UMa,2009AJ....137.4011S	 ,2009AJ....137.4011S,2017PASJ...69...75K,137.506824,16.805572
J091147.01+315101.8,700186012638582272,,20.013,4863.762,SU UMa,2010MNRAS.402..436W,2010MNRAS.402..436W,,137.945867,31.850492
J091242.18+620940.1,1040150781699159680,1.923(2),19.21,298.481,SU UMa:,2011AJ....142..181S,2011AJ....142..181S,2015AJ....149..128T,138.175754,62.161145
J091256.65+424313.5,,,,,SU UMa,2014ApJ...788...48S,*This work,,138.236034,42.720424
J091410.72+013732.9,3843535378146405888,6.043(7),17.691,1016.239,U Gem,2014ApJ...788...48S,2017RNAAS...1...29T	 ,2017RNAAS...1...29T,138.54465,1.625816
J091414.02-064744.9,5745881603063095680,1.3819(5),18.671,340.925,SU UMa,1995AJ....109.1757M,1996A&AS..117..449Z,2003PASP..115.1308P,138.558401,-6.795813
J091419.69+084222.2,,,,,AM CVn,*This work,*This work,,138.58203313536634,8.706159881587668
J091524.91+744601.8,1124322386830868608,2.9624(1),19.917,510.197,CV:,*This work,*This work,*This work,138.853784,74.767157
J091541.62+140938.6,,,,,SU UMa,*CRTS,*This work,,138.923408,14.160734
J091551.64+090049.2,590619751945633024,2.1161(1),16.005,374.735,SU UMa,2000A&A...362..263J,2000A&A...362..263J,*This work,138.965172,9.013672
J091709.87+314307.6,701449321434522624,1.299448(3),19.4,1292.564,Polar,*CRTS,2023MNRAS.524.4867I,2023MNRAS.524.4867I,139.291136,31.718775
J091741.30+073647.3,,1.551(1)*,,,WZ Sge:,2010MNRAS.402..436W,*This work,*vsnet-alert 27981,139.42207200000001,7.613144
J091808.77-053733.8,5758451391790679168,3.6778(1),16.399,1684.631,NL,*vsnet-chat 7945,2026ApJS..282...26H,*This work,139.536557,-5.626057
J091849.22+153338.0,,,,,DN,2014ApJ...788...48S,*This work,,139.705078,15.560548
J091936.19+035228.5,,,,,SU UMa,*This work,*This work,,139.90077288135274,3.8745879463465713
J091945.05+085709.9,587578670286348160,1.355(3),18.28,196.181,WZ Sge:,2005AJ....129.2386S,2005AJ....129.2386S,2015AJ....149..128T,139.93771,8.952759
J092011.20+335642.5,702296666944246784,1.799(1),14.49212169647217,517.9845581054688,NL,1996MNRAS.278..125R,1996MNRAS.278..125R,1996MNRAS.278..125R,140.0466841512045,33.94512712363629
J092219.55+421256.9,817424772844576768,,20.126,397.129,WZ Sge:,2005AJ....129.2386S,2005AJ....129.2386S,,140.581448,42.215792
J092614.30+010557.4,3844016380122912640,1.47231(1):,19.47,385.342,Polar,2023ApJ...945..141R,2023ApJ...945..141R,2023ApJ...945..141R,141.559572,1.099279
J092638.69+362402.4,798764346831516032,0.4718705494(5),19.26961135864258,815.720947265625,AM CVn,2005AJ....130.2230A,2005AJ....130.2230A,2018MNRAS.478.3841S,141.66118816978044,36.400666682375245
J092809.83+071130.5,,,,,WZ Sge,2011AJ....142..181S,2011AJ....142..181S,,142.040943,7.191814
J092839.34+005944.6,,,,,SU UMa,*CRTS,*This work,,142.163901,0.995724
J092918.92+622346.1,1064002487440866688,,18.44,4940.37,MCV:,2011AJ....142..181S,2011AJ....142..181S,,142.328817,62.396149
J093239.65+133018.0,617437454726751360,,20.415,681.412,CV,*This work,*This work,,143.165198,13.504991
J093249.58+472522.8,825341673177429376,1.5912781(2),19.246,733.327,SU UMa,2001PASP..113..764D,2001PASP..113..764D,2006AJ....131..562H,143.206577,47.423009
J093322.31-030114.2,3825748819061481088,2.4525(2):,18.576,488.792,Polar,2022yCat.1358....0G,2026ApJS..282...26H,*This work,143.342977,-3.020619
J093341.29+584614.9,,,,,DN,*CRTS,*This work,,143.422052,58.770796
J093423.39+403808.9,813335929619062272,,19.595,1449.258,SU UMa,2001PASP..113..764D,2023MNRAS.524.4867I,,143.597473,40.635808
J093520.72+090035.9,588191888537402112,4.8737(2),20.56,1169.632,CV,*This work,*This work,*This work,143.836325,9.009962
J093534.13+530207.6,,,,,CV:,*This work,*This work,,143.89221841088118,53.035451951744136
J093536.17-082312.8,5741751734309732864,,19.856,866.304,DN,2023TNSTR3366....1H,2026ApJS..282...26H,,143.900708,-8.386887
J093537.46+161950.8,619153448780495872,1.5374(2),18.726,1525.51,CV,2009AJ....137.4011S,2009AJ....137.4011S,2015A&A...573A..61S,143.9061,16.330769
J093742.66+250145.9,,,,,Polar:,*This work,*This work,,144.42776292731895,25.029421356543807
J093836.99+071454.6,3854288674880283264,4.4736(2),16.662,506.481,U Gem,2001MNRAS.326.1235T,2001MNRAS.326.1235T,2025MNRAS.536.1057I,144.654123,7.248506
J093918.65+134802.3,617590802239638016,,20.035,1352.092,MCV:,*This work,*This work,,144.827705,13.800636
J093947.67+660056.0,,,,,CV,*This work,*This work,,144.948635692152,66.01555300991633
J093955.79+695645.6,1071182710686668160,,19.488,894.28,SU UMa,2013ATel.5052....1S,2026ApJS..282...26H,,144.982456,69.945996
J094020.59+122128.6,614050580956018176,,20.705,,Polar,*This work,*This work,,145.085777,12.357935
J094325.88+520128.8,1020121493772472704,1.746(1)*,19.077,908.063,SU UMa,2004AJ....128.1882S,2004AJ....128.1882S,*This work,145.857847,52.024653
J094358.92-050547.6,,,,,AM CVn,*This work,*This work,,145.995503,-5.096544
J094439.30-014429.7,3827580163051647360,,20.857,,CV,2026ApJS..282...26H,2026ApJS..282...26H,,146.163746,-1.741596
J094453.66+153937.7,,,,,CV,*This work,*This work,,146.22359798685227,15.660482514971154
J094558.26+292252.9,648437669676020352,1.534(5),18.981,378.626,MCV,2007AJ....134..185S,2007AJ....134..185S,2015AJ....149..128T,146.49273,29.381372
J094606.92-005601.8,3827930151346839552,,20.058,2084.427,SU UMa,2014ApJ...788...48S,2026ApJS..282...26H,,146.528816,-0.933835
J094634.47+135057.7,614650192750888320,4.12(5),16.965,1261.691,IP,2005A&A...440..701R,2011AJ....142..181S,2005A&A...440..701R,146.643624,13.849375
J094635.69-052319.4,3821213127438276864,3.8494(1),18.92,2348.057,MCV:,2021AJ....161..242F,2026ApJS..282...26H,*This work,146.648699,-5.38871
J094636.55+444644.6,820959638305816448,2.06046365(4),18.61,387.608,SU UMa,2001PASP..113..764D,2005AJ....129.2386S,2004MNRAS.355....1F,146.652303,44.779061
J094708.84+233151.8,641464292054953600,,20.214,665.298,AM CVn,2021TNSTR4001....1H,*This work,,146.786815,23.531054
J095012.26+164229.1,,,,,WZ Sge:,*This work,*This work,,147.55107028824597,16.70806960641155
J095119.23+253239.6,643427062044482048,,21.051,,WZ Sge:,*This work,*This work,,147.830105,25.54433
J095135.21+602939.6,1050668027031809280,,20.18,460.436,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,,147.896728,60.494339
J095148.92+340723.6,795244943252669568,1.41727(2),15.06434535980225,646.8139038085938,ER UMa,1982PASP...94..560G,2018yCat.5153....0L,2013PASJ...65...23K,147.95383460934707,34.123228703033064
J095312.67-042731.9,,,,,AM CVn,2025MNRAS.536.1057I,2025MNRAS.536.1057I,,148.30277123485044,-4.458861313333945
J095829.75+034944.6,3848590795171195776,,19.851,573.963,WZ Sge:,*This work,*This work,,149.623975,3.829043
J095835.92+281054.6,743252856601141888,,20.265,1651.464,SU UMa:,*CRTS,2023MNRAS.524.4867I,,149.649658,28.181829
J095943.84+455101.8,822004311789957376,13.522(2),16.856,1034.042,CV:,*This work,*This work,2022yCat.1358....0G,149.93268,45.85051
J100039.84+122024.1,3881422697708294272,,20.508,657.401,AM CVn,*This work,*This work,,150.166008,12.340021
J100041.41+385303.0,803113190198180352,,19.642,282.474,WZ Sge:,2019MNRAS.482.4570G,2023MNRAS.524.4867I,,150.172534,38.884167
J100047.13+665557.9,1066685605049856000,,19.516,1326.609,DN,2020TNSTR1350....1H,2026ApJS..282...26H,,150.196368,66.932752
J100142.88+173846.4,,,,,CV,*This work,*This work,,150.4286507526256,17.646211142221293
J100243.11-024636.0,,,,,SU UMa,2010MNRAS.402..436W,2025MNRAS.536.1057I,,150.679608,-2.776677
J100434.72+662915.0,1066429869812792576,3.3209(6),15.197,975.282,NL,1986ApJS...61..305G,2007MNRAS.374.1359R,2025MNRAS.536.1057I,151.144675,66.487511
J100515.37+191107.8,626719772406892288,1.8592(6)*,18.115,340.928,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2009PASJ...61S.395K,151.314055,19.185511
J100645.68+021334.1,3835369167847252992,,20.711,,WZ Sge:,*This work,*This work,,151.690353,2.226132
J100826.71-004303.8,,,,,CV,*This work,*This work,,152.1113108547933,-0.7177146442056395
J100938.07+080850.4,3874949971539651840,5.9592(3),17.141,715.276,DN:,*CRTS,*This work,*This work,152.408632,8.14733
J101421.50+063857.3,3873721404734233344,1.419(2),18.212,191.831,WZ Sge:,2019MNRAS.482.4570G,2023MNRAS.524.4867I,2023MNRAS.524.4867I,153.589577,6.649241
J101509.37-030833.0,3828660708104028032,3.23852215(5),14.368,602.232,NL,1982PASP...94..560G,1982PASP...94..560G,1997MNRAS.291..694D,153.789021,-3.14249
J101534.64+090442.0,3876618514794039040,1.331324(1),18.374,258.069,Polar,1998A&A...331..262B,2005AJ....129.2386S,2009MNRAS.397.2170G,153.894351,9.078325
J101539.83+732604.9,1078013534048316416,1.94(2),19.937,796.771,SU UMa,1990MNRAS.245..385M,1990MNRAS.245..385M,2011JBAA..121...36S,153.915966,73.434694
J101545.92+033311.5,3859948273545278336,1.5(1)*,20.409,,SU UMa,*CRTS,2014MNRAS.443.3174B,*vsnet-alert 11234,153.941313,3.553204
J101723.20+375343.3,754291266149306496,,20.915,,SU UMa,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,154.346676,37.895349
J101947.25+335753.4,752316642050644992,1.900(3),18.956,621.946,SU UMa:,2006A&A...455..659A,2007AJ....134..185S,2015AJ....149..128T,154.946885,33.964828
J102057.08+205443.4,625689564371165952,,20.302,727.882,WZ Sge:,*This work,*This work,,155.237817,20.912058
J102402.70+480851.0,834525820788839680,,19.425,356.836,WZ Sge:,2019MNRAS.482.4570G,2023MNRAS.524.4867I,,156.011236,48.147503
J102520.91+161146.3,3890025100590182016,,20.428,788.878,SU UMa,2014ApJ...788...48S,*This work,,156.337111,16.19619
J102637.05+475426.4,834461538014044288,1.60(1),19.982,632.454,SU UMa,2009CBET.1644....1Y,2023MNRAS.524.4867I,2014MNRAS.443.3174B,156.654379,47.907335
J102800.08+214813.5,721859001729641216,3.505(4),16.472,999.122,Z Cam,2001PASP..113..764D,2009AJ....137.4011S,2015AJ....149..128T,157.000328,21.803743
J102842.86-081926.9,3774360153840332800,0.87(1),19.322,745.476,DN,2009PASJ...61S.395K,2020MNRAS.496.1243G,2012MNRAS.421.2414W,157.178585,-8.324143
J102905.19+485514.1,834947865750806272,1.5221(2),18.103,149.054,WZ Sge:,2016AJ....152..226T,2016AJ....152..226T,2016AJ....152..226T,157.271627,48.920584
J102943.47+142206.7,3884352174641320320,,20.675,,CV,*This work,*This work,,157.431124,14.368525
J103100.54+202831.9,720694618916104576,1.39(3),19.298,524.94,Polar,2009MNRAS.397.2170G,2009AJ....137.4011S,2009MNRAS.397.2170G,157.752271,20.475521
J103147.98+085224.3,3863986985912225280,,18.402,1001.818,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,,157.949914,8.873414
J103150.91-041612.6,,,,,DN,2016TNSTR.939....1D,*This work,,157.962144,-4.270159
J103315.94+094336.1,3870107829704655488,,20.175,,MCV:,2026ApJS..282...26H,2026ApJS..282...26H,,158.316398,9.7267
J103317.24+072118.7,3862789892627651840,1.6940(2),19.575,500.476,SU UMa,2009ApJ...696..870D,2025MNRAS.536.1057I,2025MNRAS.536.1057I,158.32185,7.355182
J103347.45-080909.4,,,,,DN,*CRTS,*This work,,158.447697,-8.152611
J103533.01+055159.0,3859020040917830400,1.368161(5),18.776,196.602,WZ Sge:,2006AJ....131..973S,2006AJ....131..973S,2008MNRAS.388.1582L,158.887547,5.866384
J103606.42+763453.1,1127016598339823232,1.7(2)*:,19.869,435.167,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 20917,159.026756,76.581407
J103623.07+380031.6,754976154519252736,,20.479,872.407,CV,*This work,*This work,,159.096137,38.008788
J104016.57+104840.9,3870611710973274496,,20.552,1126.346,CV,*This work,*This work,,160.069046,10.811355
J104356.63+580731.6,855167540988615296,1.77381428(7),17.275,181.053,SU UMa,2001PASP..113..764D,2009AJ....137.4011S,2017MNRAS.465.4968H,160.985956,58.125448
J104411.40+211306.9,3987650806740051712,1.4602(7),19.351,410.765,WZ Sge,*CRTS,*This work,2012PASJ...64...21K ,161.047514,21.218591
J104422.03+183458.1,3985947285271074944,,20.581,1595.896,SU UMa,2014ApJ...788...48S,2015ATel.7641....1C,,161.09179,18.582792
J104450.08+232431.0,723028783317516416,,19.828,422.909,WZ Sge,2014ApJ...788...48S,*This work,,161.208673,23.408623
J104732.15+354515.2,750648064435636352,,20.656,591.984,CV,*This work,*This work,,161.883976,35.754214
J104925.97-214736.3,3550216672635101184,9.01300(1),16.025,811.424,U Gem,2014ApJ...788...48S,2016AJ....152..226T,2016AJ....152..226T,162.358199,-21.793408
J105105.91+414045.4,,,,,CV,*This work,*This work,,162.77461284767256,41.67927829188064
J105122.85+672528.0,1060323143576974464,1.43(2),18.584,927.057,SU UMa,*CRTS,2017AN....338..794W,2012ATel.3889....1P,162.845209,67.424447
J105135.12+540435.8,849625139095603072,1.908(3)*,18.867,753.858,Polar,2001PASP..113..764D,2005AJ....129.2386S,2009MNRAS.397.2170G,162.896334,54.076611
J105215.27-064326.4,3764478052567239680,,19.08,1360.052,SU UMa,*CRTS,2026ApJS..282...26H,,163.063606,-6.724
J105255.41+461309.3,,,,,CV,*This work,*This work,,163.2308798546623,46.21925575535936
J105430.45+300609.6,733329416268149376,1.613(2),16.626,312.399,SU UMa,1992ApJS...78..537S,1992ApJS...78..537S,1998AJ....115..787W,163.626886,30.102657
J105507.00+365945.3,774791621794667648,1.451(2),20.392,475.499,WZ Sge,2001PASP..113..764D,2023MNRAS.524.4867I,2010PASJ...62.1525K,163.779162,36.995919
J105647.82+204825.7,3988140604810755712,,19.955,408.756,SU UMa,2014ApJ...788...48S,*This work,,164.199248,20.807145
J105656.95+494118.4,832942871937909632,1.670(1),17.26432418823242,307.35696,SU UMa,1993PASP..105..127D,2005AJ....129.2386S,1996PASP..108...73T,164.23729516796578,49.68843808640973
J105754.24+275947.6,730651486979234560,1.50700694(2),19.539,355.258,WZ Sge:,2009AJ....137.4011S,2009AJ....137.4011S,2023MNRAS.524.4867I,164.476012,27.996553
J105835.08+054706.2,3816231274612268544,1.389(1),20.212,696.775,SU UMa,*CRTS,2026ApJS..282...26H,2014PASJ...66...30K,164.646172,5.785043
J110259.02+414520.9,,,,,SU UMa,*CRTS,*This work,,165.745897,41.755819
J110331.45-003949.3,3803746491877719936,,19.584,401.534,CV,2026ApJS..282...26H,2026ApJS..282...26H,,165.881061,-0.663697
J110425.59+450313.6,782275761222286720,1.911407(3),16.559,333.423,Polar,1983ApJS...53..523W,2006AJ....131..973S,2009MNRAS.397.2170G,166.106625,45.053765
J110543.22+085542.6,,,,,CV,*This work,*This work,,166.43009760842895,8.9284965434545
J110706.76+340526.8,761302194669760256,,18.497,1947.032,DN:,2007AJ....134..185S,2007AJ....134..185S,,166.778176,34.090774
J110937.40+503929.0,838903148377802496,1.8374(1),20.463,2403.543,SU UMa,*CRTS,2026ApJS..282...26H,2026ApJS..282...26H,167.405853,50.658064
J111018.95-052218.5,3788146556478364032,,20.194,606.006,SU UMa,*CRTS,2026ApJS..282...26H,,167.578955,-5.371802
J111126.83+571238.6,856604632750452736,0.9328(1),18.853,569.033,SU UMa,*CRTS,2013MNRAS.431..372C,2013PASJ...65...23K,167.861805,57.210724
J111235.83+002813.3,,1.4433(1)*,,,SU UMa,*CRTS,*This work,2016AJ....152....5D,168.149277,0.470368
J111257.46+690256.3,1062019690018642048,,19.707,454.82,CV:,2026ApJS..282...26H,2026ApJS..282...26H,,168.23943,69.048978
J111449.51-001855.9,,,,,WZ Sge:,2014ApJ...788...48S,*This work,,168.706286,-0.315525
J111537.11+051001.5,3816817417389500288,,19.914,543.273,DN,*CRTS,2026ApJS..282...26H,,168.904615,5.167095
J111621.06-024933.5,,,,,CV,*This work,*This work,,169.0877362674878,-2.8259594897332967
J111630.87+191823.3,,,,,CV,*This work,*This work,,169.12861302275374,19.30647758504606
J111652.47+011436.0,,,,,SU UMa:,*CRTS,*This work,,169.218618,1.243333
J111715.89+175741.7,3971777500966832384,1.49670808(1),18.57,320.308,Polar,2002A&A...392..541S,2023MNRAS.524.4867I,2002A&A...392..541S,169.316219,17.961572
J112003.39+663632.3,1057589384008637312,1.694(4),20.674,1678.86,SU UMa,2011AJ....142..181S,2011AJ....142..181S,2012JBAA..122..233S,170.014114,66.608979
J112509.68+231035.9,3992761650317983488,,20.566,625.216,DN,*CRTS,2014MNRAS.443.3174B,,171.290337,23.176641
J112555.69-001638.8,3797083726291435648,1.471(3),19.495,426.654,SU UMa,2002ASPC..261..200M,2002ASPC..261..200M,2002ASPC..261..200M,171.482022,-0.277444
J112619.44+084650.6,,1.3015(3),,,WZ Sge,*CRTS,*This work,2015PASJ...67..108K,171.580992,8.780724
J113003.06+280647.6,,,,,DN,*CRTS,*This work,,172.512771,28.113233
J113122.38+432238.7,772038105376131456,1.518(3),17.919,328.062,SU UMa,1997AcApS..17..107W,2006AJ....131..973S,2015AJ....149..128T,172.843249,43.377404
J113150.05-053514.4,,,,,CV,*This work,*This work,,172.958542625811,-5.58732311788434
J113215.48+624900.3,862957679655169536,1.65(5),18.706,1327.325,SU UMa,2001PASP..113..764D	 ,2004AJ....128.1882S,2015AJ....149..128T,173.064514,62.81674
J113722.18+014858.8,3799290858445023488,1.82492(7),18.202,278.258,WZ Sge:,1987BAAS...19R1058S,1992ApJS...78..537S,2003PASP..115.1308P,174.342433,1.816347
J113732.35+405457.6,767756877680612864,1.00(4),19.122,209.056,AM CVn,2014MNRAS.439.2848C,2014MNRAS.439.2848C,2014MNRAS.439.2848C,174.384806,40.916005
J113826.68+061919.3,3909559715659399808,,18.536,208.495,WZ Sge:,2006AJ....131..973S,2006AJ....131..973S,,174.611174,6.322029
J113826.73+032206.1,3800596876396315648,1.4117(1),15.94,125.646,SU UMa,1998PASP..110...47B	 ,2001AJ....121.2761S,1984ApJ...276..305S,174.611369,3.368359
J113835.63+044454.8,3897111418674001408,1.4772(2),19.134,523.207,SU UMa,2014ApJ...788...48S,2021AJ....162..113V,2023AJ....165..148H,174.648463,4.748558
J114107.65+044600.9,3897077406825278720,,20.616,,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,175.28187,4.766923
J114214.42+533002.2,840398076170743936,3.5741(1),16.444,216.416,CV:,2020ApJS..249...18C,2023AJ....165..148H,2026ApJS..282...26H,175.560099,53.500615
J114338.54+714120.8,1074721664954807040,3.968982(2),15.237,194.87,IP,1982PASP...94..560G,1982PASP...94..560G,2013ASInC...9...80J,175.910581,71.689099
J114418.59+241049.8,,,,,CV:,2021TNSTR1122....1T,*This work,,176.077452,24.180495
J114521.18-042606.2,3599772726850899712,4.3844(1),16.607,401.319,U Gem,1983ApJS...53..523W,1983ApJS...53..523W,2017A&A...606A..45D,176.338268,-4.435042
J114627.78+093027.4,3912696897210751232,,20.791,,DN:,2026ApJS..282...26H,2026ApJS..282...26H,,176.615756,9.507623
J114628.78+675909.5,1058116114501904384,1.47(2)*,18.16,678.099,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,*vsnet-alert  12567,176.619915,67.98598
J114955.68+284507.2,4019704731785215360,1.5028(3),18.883,286.938,Polar,1992MNRAS.258..277M,2009AJ....137.4011S,2009MNRAS.397.2170G,177.482007,28.751993
J115030.58+404151.8,768134186262349568,,19.961,1273.823,Polar,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,177.627405,40.697724
J115207.00+404947.7,768139576446752000,1.625992841(5),19.408,639.453,SU UMa,2007AJ....134..185S,2007AJ....134..185S,2017MNRAS.465.4968H,178.029152,40.829922
J115215.79+491441.7,787683052032971904,1.503(2),18.315,294.128,SU UMa,1990MNRAS.245..385M,1990MNRAS.245..385M,2003PASP..115.1308P,178.065781,49.244914
J115836.59+035547.2,3893291921435201664,,19.14,2600.621,NL,2013MNRAS.429.2143C,2026ApJS..282...26H,,179.652461,3.929786
J120619.85-032838.4,3598190937639242624,,20.178,799.429,SU UMa,2009ApJ...696..870D,2025MNRAS.536.1057I,,181.582726,-3.477345
J120841.87+355024.5,4029844634175275136,0.883(7),18.833,210.701,AM CVn,2008AJ....135.2108A,2008AJ....135.2108A,2013MNRAS.432.2048K,182.17444,35.840144
J120857.25+191656.2,3950952647657387520,,19.513,409.792,WZ Sge,2020AJ....159...35W,*This work,,182.238562,19.28229
J121154.62+283758.4,,,,,CV:,*This work,*This work,,182.977582,28.632892
J121209.28+013626.8,3699606286708406912,1.473*(2),17.984,152.974,Polar,2003ApJ...595.1101S,2003ApJ...595.1101S,2009MNRAS.397.2170G,183.038679,1.607449
J121240.39+041656.0,3893847419620715776,1.3562(5),19.753,583.962,WZ Sge,*vsnet-alert 18250,2015ATel.6992....1W,2015PASJ...67..108K,183.168303,4.282221
J121534.77+025726.7,3701334061856527616,,20.026,399.445,SU UMa:,*This work,*This work,,183.89488,2.957422
J121606.97+052013.9,3894428163622866304,1.64(3),20.105,377.12,WZ Sge,2004AJ....128.1882S,2004AJ....128.1882S,2006MNRAS.373..687S,184.029034,5.337208
J121913.06+204937.6,3952276665815698560,1.3018(1),19.186,274.184,WZ Sge,2011AJ....142..181S	 ,2011AJ....142..181S,2023MNRAS.525.3597I,184.804436,20.827107
J122138.78+092427.8,3902360074865352320,,19.888,964.071,SU UMa,2014ApJ...788...48S,*This work,,185.411591,9.407728
J122405.57+184102.8,3947303029263219712,4.023(1),16.056,2621.595,NL,2011AJ....142..181S,2011AJ....142..181S,*This work,186.023212,18.684118
J122726.19+102848.5,3904042396375157376,,19.999,501.436,CV,*This work,*This work,,186.859136,10.480133
J122740.86+513924.8,1571768231438756864,1.510810(2),18.746,390.551,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2008MNRAS.388.1582L,186.920257,51.656895
J122832.86+044238.2,,,,,CV,*This work,*This work,,187.13692307523732,4.710618822858393
J123016.07-074558.9,3583227069717554048,,18.661,1955.686,U Gem,*CRTS,*This work,,187.566955,-7.766355
J123225.77+142041.8,3932951035266314496,1.36006(3)*,19.685,621.328,WZ Sge,1996AJ....111.2379S,1996AJ....111.2379S,2016PASJ...68...65K,188.107393,14.344944
J123235.97+110242.8,,,,,CV,*This work,*This work,,188.14985916277598,11.04521852005331
J123638.04+021327.2,,1.317(3),,,WZ Sge,2023ATel15992....1P,*This work,*vsnet-alert 27644,189.158511,2.22422
J123717.95+365535.2,1519559914656417920,,20.876,,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,189.324776,36.926437
J123727.53+655211.7,1680514565693517696,2.11877(6),19.183,601.28,Polar,2024A&A...690A.374G,2024A&A...690A.374G,2020ApJS..249...18C,189.364708,65.869913
J123813.58-033933.6,3681313024562519552,1.34(1),17.663,170.501,WZ Sge,2003AJ....126.1499S,2003AJ....126.1499S,2006A&A...449..645Z,189.556597,-3.659342
J123931.99+210806.3,3955313418148878080,2.08892707(1),16.657,216.755,DN,2011AJ....142..181S,2011AJ....142..181S,2005MNRAS.364.1158F,189.883279,21.135071
J124058.02-015919.3,3683277061567168000,0.62259(5),19.571,764.295,AM CVn,2005MNRAS.361..487R,2005MNRAS.361..487R,2005MNRAS.361..487R,190.241768,-1.988697
J124325.93+025546.9,3703726255561754880,1.72159(5),17.483,598.591,DN,2003AJ....126.1499S,2003AJ....126.1499S,2023MNRAS.524.4867I,190.858057,2.929694
J124413.50+593610.1,1578229644661071360,1.749540(3),19.842,812.452,SU UMa:,2016TNSTR.481....1D,2023MNRAS.524.4867I,2023MNRAS.524.4867I,191.056235,59.602808
J124426.26+613514.5,1580508421164776064,1.77116(3),18.149,676.831,DN,2004AJ....128.1882S,2004AJ....128.1882S,*This work,191.109437,61.587359
J124819.36+072049.3,3709667505297857920,,18.037,,DN,2005ATel..481....1Q,2010MNRAS.402..436W,,192.08067,7.347038
J124823.06-040100.9,3681836628319835776,,20.131,1145.733,U Gem,2009ApJ...696..870D,2025MNRAS.536.1057I,,192.096071,-4.016913
J125023.79+665525.5,1679210927155357952,1.40965636(2),18.507,488.491,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2017MNRAS.465.4968H,192.59912,66.923737
J125044.37+154956.7,3934459045528378368,1.4388(2),18.199,131.142,Polar,2012MNRAS.423.1437B,2012MNRAS.423.1437B,2012MNRAS.423.1437B,192.684868,15.832425
J125045.84+410408.3,1527951898500731776,,18.781,3236.069,CV,*This work,*This work,,192.691003,41.068979
J125510.51+264226.2,3958622291017334400,1.991(3),19.207,347.16,WZ Sge,2000MNRAS.317..343W,2023MNRAS.524.4867I,2005PASP..117..427P,193.793806,26.70729
J125519.64+245403.9,,,,,DN,2021TNSTR.799....1T,*This work,,193.831837,24.90109
J125637.12+263643.1,3958581402928688768,1.58(2),18.212,440.615,SU UMa,1990PASP..102..758H,2009AJ....137.4011S,2009MNRAS.397.2170G,194.154657,26.611971
J125905.73+242633.1,3957285186094407680,1.58(2)*,20.775,646.196,SU UMa,*CRTS,2026ApJS..282...26H,2016MNRAS.460.2526O,194.773884,24.44252
J130030.29+115101.2,3737180546103830144,1.5041(2),19.856,1128.87,SU UMa,*CRTS,*This work,2012MNRAS.421.2414W,195.126201,11.850341
J130441.74+010330.8,3691014359251694848,1.387(2)*,20.581,2172.139,SU UMa,2002ASPC..261..200M,2004MNRAS.349.1397C,*vsnet-alert 17087,196.173929,1.058563
J130523.01+161938.7,3936658412381172992,,20.797,,CV,*This work,*This work,,196.345865,16.327421
J130527.72+390927.1,1523605151079140224,3.7726(3),18.44,3609.602,U Gem,2014ApJ...788...48S,2023MNRAS.524.4867I,2023MNRAS.524.4867I,196.365508,39.15754
J130542.03+180104.3,3938156295111047680,0.776(2),15.929,72.708,AM CVn,1981ApJ...244..269N,2016MNRAS.457.1828K,1999MNRAS.304..443M,196.425109,18.017862
J131223.48+173659.2,3937217307886601088,1.5308465(2),19.527,830.32,Polar,2008A&A...485..787V,2008A&A...485..787V,2008A&A...485..787V,198.097853,17.61644
J131432.10+444138.8,1550669805892034432,1.5749(7)*,19.103,553.759,SU UMa,2010MNRAS.402..436W,2013MNRAS.429.2143C,2017PASJ...69...75K,198.633761,44.694103
J131514.41+424744.5,1526259170286476544,,19.926,1591.03,SU UMa,2014MNRAS.441.1186D  ,2017AN....338..794W,,198.810058,42.795703
J131948.10-255103.5,6192691380194142080,,18.73,410.807,CV:,2026ApJS..282...26H,2026ApJS..282...26H,,199.950426,-25.850964
J131954.46+591514.8,1566956008344163456,1.093(2),19.112,203.894,AM CVn,2016MNRAS.455.3413K,2016MNRAS.455.3413K,2018A&A...620A.141R,199.976923,59.254099
J131955.74+723848.4,1687976779312262912,,19.715,521.278,SU UMa:,2022yCat.1358....0G,*This work,,199.982247,72.646781
J132103.18+015328.9,3688359000015020800,1.3696(5),18.97,319.598,WZ Sge,1931AN....243..335S,2002MNRAS.336..767M,2009PASJ...61S.395K,200.263238,1.891369
J132536.02+210036.8,1441538329030982144,1.49723792(2),19.718,708.562,SU UMa,*CRTS,*This work,2017MNRAS.465.4968H,201.400092,21.010214
J132723.36+652854.2,1666187138909384448,3.28223038(2),18.345,1756.835,NL,2003PASP..115.1118W,2003AJ....126.1499S,2024AJ....168..121B,201.847333,65.481724
J133001.40-033118.2,3637079431258882688,,20.86,,CV,2026ApJS..282...26H,2026ApJS..282...26H,,202.505819,-3.521724
J133200.80-045410.6,3633639918368838272,1.93(1),20.534,948.214,SU UMa,*Denis Denisenko	,2025MNRAS.536.1057I,2025MNRAS.536.1057I,203.003322,-4.902948
J133309.19+143706.9,3741755132951336192,2.1148(1),19.549,2028.56,Polar,2009AJ....137.4011S,2009AJ....137.4011S,2023MNRAS.525.3597I,203.288276,14.618592
J133540.76+050722.6,3714792599576481024,,19.009,2028.095,Z Cam,2004AJ....128.1882S,2004AJ....128.1882S,,203.919827,5.122944
J133615.76+380933.4,1475606486364775552,,19.426,2783.53,DN,*MGAB catalog,2023MNRAS.524.4867I,,204.065672,38.159272
J133941.08+484727.6,1558322303741820928,1.3754(4),17.369,150.593,WZ Sge,2005AJ....129.2386S,2005AJ....129.2386S,2006MNRAS.365..969G,204.921183,48.790994
J134052.05+151340.9,3742038776886730368,2.451(2),17.938,822.367,U Gem,2009ApJ...696..870D,2013PASP..125..506T,2013PASP..125..506T,205.216856,15.228036
J134241.20+070910.3,3721459694490192512,,20.427,1506.287,SU UMa,2014ApJ...788...48S,2026ApJS..282...26H,,205.671658,7.152856
J134441.81+204408.1,1249384550225817856,1.6942(1),18.09,598.578,Polar,2011AJ....142..181S,2011AJ....142..181S,2020AJ....160...70T,206.174211,20.735577
J134601.50+112357.6,3727938738555361280,,20.085,337.412,CV,*This work,*This work,,206.506258,11.39933
J134652.49+073911.5,,,,,WZ Sge,2014ApJ...788...48S,*This work,,206.718719,7.653196
J134654.52+170639.7,1244545255954373248,,20.578,1569.143,DN,*vsnet-chat 7986,*This work,,206.727157,17.111029
J134801.90-091742.1,3617387482947791232,,20.73,,SU UMa,*CRTS,2026ApJS..282...26H,,207.00791,-9.295029
J134942.94+072732.1,3721354175733944960,,19.523,332.358,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,207.428904,7.45891
J135154.46-064309.2,3620363418542428416,0.261(2),18.722,1631.612,AM CVn,2018MNRAS.477.5646G,2018MNRAS.477.5646G,2018MNRAS.477.5646G,207.976932,-6.71921
J135546.47+160823.4,1243268546860643072,,19.929,1797.244,SU UMa:,*This work,*This work,,208.943605,16.139829
J135556.72-072903.0,3619500641216468224,,19.225,557.706,DN,2014ApJ...788...48S,2026ApJS..282...26H,,208.986344,-7.484163
J140037.96+572341.5,1658224789234521600,1.533(2)*,18.794,638.754,SU UMa,2013MNRAS.429.2143C,2013MNRAS.429.2143C,*vsnet-alert 18265,210.158162,57.394874
J140203.09+461333.9,1508860876245585920,1.182(2)*,19.465,603.387,WZ Sge:,*VSNET 19922,2023MNRAS.524.4867I,*VSNET 19922,210.512854,46.226071
J140424.10+284953.3,,,,,CV,*This work,*This work,,211.10043362720148,28.831471116843012
J140429.36+172359.7,1245262790370992256,,17.083,511.408,IP:,1998A&AS..127..145B,2023MNRAS.524.4867I,,211.122328,17.399906
J140459.48+074607.0,3722280720438882944,,19.683,537.601,DN,2022yCat.1358....0G,2026ApJS..282...26H,,211.247825,7.768597
J140508.17+250147.0,1258228845665110912,4.1902(1),19.514,464.888,CV,*This work,*This work,*This work,211.284034,25.029713
J140600.82+215644.9,,,,,CV,2025TNSTR.498....1S,*This work,,211.50343435168807,21.94580506490301
J140909.72-014442.9,,,,,CV:,*This work,*This work,,212.2905058643194,-1.7452541469749627
J141118.29+481258.1,1507944978763511936,0.77(2),19.546,452.011,AM CVn,2005AJ....130.2230A,2005AJ....130.2230A,2005AJ....130.2230A,212.826226,48.216133
J141208.01+101406.2,,,,,WZ Sge,2014ApJ...788...48S,*This work,,213.033382,10.235044
J141416.08-065538.6,3640616693309117952,1.795814(1),19.325,1557.885,U Gem,2018TNSTR.913....1D,2026ApJS..282...26H,*This work,213.567019,-6.927379
J141436.79+162104.2,1232239792398460672,,19.932,657.305,CV,2025MNRAS.536.1057I,2025MNRAS.536.1057I,,213.653279,16.351176
J141459.62+383549.2,1484498481713260288,1.444(1)*,20.569,2153.802,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 18966,213.748422,38.596997
J141611.55+701025.0,1674163546013411328,5.324(4),18.244,983.563,IP,2026ApJS..282...26H,2026ApJS..282...26H,*This work,214.048134,70.173613
J142256.32-022108.0,3646450942524067072,3.370(1),19.095,1676.806,Polar,2004AJ....128.1882S,2004AJ....128.1882S,2002ASPC..261..200M,215.734653,-2.352227
J142438.92-022739.3,3646410775989868800,3.732(1),18.55,416.862,Polar,2002ASPC..261..200M,2002ASPC..261..200M,2002ASPC..261..200M,216.162158,-2.460919
J142548.07+151501.2,,2.362(2),,,SU UMa,*CRTS,*This work,2016MNRAS.460.2526O,216.450303,15.250346
J142701.58-012310.3,3652542030783440256,0.609(1),20.3643970489502,1548.0461,AM CVn,2005IAUC.8531....3W,2005IAUC.8531....3W,2005IAUC.8531....3W,216.75656654917393,-1.386190639618907
J142833.40+003100.5,3654152780958106880,,19.573,352.164,CV,2004MNRAS.349.1397C,2004MNRAS.349.1397C,,217.139161,0.516803
J142953.55+073231.3,1172464842754767488,,20.227,1348.624,U Gem,2010MNRAS.402..436W,2023MNRAS.525.3597I,,217.473144,7.542018
J142958.15+000319.4,3653323684766790656,3.56(2),15.359,1173.106,NL,2013MNRAS.429.2143C,2013MNRAS.429.2143C,2016AJ....152..226T,217.492282,0.055399
J143143.09-032521.0,,,,,DN,2009ApJ...696..870D,*This work,,217.929553,-3.422502
J143209.77+191403.3,1239185510431005440,2.810(3),18.535,1815.793,NL,2012IAUS..282..123S,2018AJ....155...28S,2023MNRAS.524.4867I,218.040722,19.234256
J143309.18+083150.3,1173008143233010048,,19.862,2030.926,DN:,2021AJ....161..242F,*This work,,218.288245,8.530639
J143317.77+101122.7,1176468611268115200,1.30177630(5),18.555,232.11,WZ Sge,2007AJ....134..185S,2007AJ....134..185S,2008MNRAS.388.1582L,218.32406,10.189628
J143435.36+334050.1,1287753107989718784,,20.033,363.902,WZ Sge:,2023MNRAS.525.3597I,2023MNRAS.525.3597I,,218.647331,33.680578
J143544.01+233638.8,1242828982729309952,1.3(1),18.617,209.048,WZ Sge:,2007AJ....134..185S,2007AJ....134..185S,2017MNRAS.466.2855P,218.933359,23.610789
J143703.36+234227.9,1242877636116514432,,19.945,511.302,WZ Sge:,2000A&A...362..263J,2000A&A...362..263J,,219.264014,23.707752
J143932.12+193946.0,1237768892777223040,,19.445,826.36,IP:,2014ApJ...788...48S,*This work,,219.88384,19.662781
J143947.62-010606.8,3649832043858197376,6.66(6),16.52402114868164,499.5222778320312,NL:,2011AstBu..66..442S,2011AstBu..66..442S,2011AstBu..66..442S,219.94841953447727,-1.101899816
J144205.60+034242.0,3656564903311241344,,19.753,2472.078,Polar:,*This work,*This work,,220.523342,3.711669
J144316.54-010222.3,,,,,SU UMa,*CRTS,*This work,,220.818925,-1.039536
J144546.66-060034.3,6336928064303423744,,19.729,456.931,DN,*CRTS,2026ApJS..282...26H,,221.444411,-6.009538
J144609.23+013604.8,3652272306837720448,2.8646(2),17.539,423.576,CV,2020ApJS..249...18C,2025MNRAS.536.1057I,2025MNRAS.536.1057I,221.538448,1.601331
J145038.33+640329.1,1620622591076494208,1.4079(1),17.273,436.073,SU UMa,2000IBVS.4940....1V ,*This work,*This work,222.659697,64.058082
J145151.32+661324.1,,,,,CV,*This work,*This work,,222.9638516058602,66.2233719448223
J145225.25-042931.7,6337526851463872256,,19.929,380.203,WZ Sge:,2025MNRAS.536.1057I,2025MNRAS.536.1057I,,223.1052,-4.492136
J145758.19+514808.1,1593786703401901952,1.2980(2),19.612,587.064,WZ Sge,2005AJ....129.2386S,2005AJ....129.2386S,2012MNRAS.420..379U,224.492479,51.802241
J145921.84+354805.8,1293289045956535808,2.043(2)*,20.786,571.748,SU UMa,*CRTS,2026ApJS..282...26H,2013PASJ...65...23K,224.841014,35.801604
J150137.22+550122.8,1612331959869359872,1.364189(4),19.223,320.262,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2008MNRAS.388.1582L,225.405073,55.022994
J150152.26-010456.1,,,,,CV:,*This work,*This work,,225.4677502650842,-1.0822623429868732
J150209.30+120437.3,,,,,Polar:,*This work,*This work,,225.5387435699632,12.077034768384266
J150218.85+023055.0,1153877014571472384,1.50227(2),19.999,265.659,WZ Sge:,2025MNRAS.536.1057I,2025MNRAS.536.1057I,2025MNRAS.536.1057I,225.578551,2.515272
J150240.87+333423.2,1289860214647954816,1.413831(1),17.261,184.97,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2023MNRAS.524.4867I,225.670287,33.573118
J150241.13+282209.6,1269620576402552320,,20.623,486.046,CV,2026ApJS..282...26H,2026ApJS..282...26H,,225.671371,28.369332
J150326.18-022726.9,,,,,CV,*This work,*This work,,225.8590961866357,-2.4574787747778872
J150441.75+084752.4,1167630942962176512,1.941(4),19.123,923.448,DN,2009AJ....137.4011S,2009AJ....137.4011S,2015AJ....149..128T,226.173958,8.797902
J150551.61+065948.5,1160374338017986688,1.13(5),19.076,160.546,AM CVn,2014MNRAS.439.2848C,2014MNRAS.439.2848C,2020MNRAS.496.1243G,226.465061,6.996802
J150708.73+250051.1,1264843610696810368,,19.815,533.945,WZ Sge,2023TNSTR2341....1H,*This work,,226.78636,25.014205
J150722.12+523040.4,1593140224924964864,1.11019990(1),18.15,212.935,WZ Sge,2005AJ....129.2386S,2005AJ....129.2386S,2007MNRAS.381..827L,226.842152,52.511234
J150905.71+513158.2,1592827242067821824,,20.425,841.281,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,227.273774,51.532847
J151332.95+703722.4,1694471835016084608,1.651778(3),19.439,488.016,SU UMa,2017TNSTR.491....1D,2022MNRAS.509.4171K,2022MNRAS.509.4171K,228.387308,70.622883
J151413.61+454911.4,1587569038162292736,,19.653,315.175,WZ Sge:,2005AJ....129.2386S,2005AJ....129.2386S,,228.556723,45.819845
J151415.59+074445.8,1163569523103341568,1.47864(3),18.665,181.76,Polar,2012MNRAS.423.1437B,2012MNRAS.423.1437B,2012MNRAS.423.1437B,228.564955,7.746044
J151453.64+020934.5,4421706661304665472,1.098(10),20.154,1035.183,SU UMa,2004IBVS.5559....1R,2020MNRAS.496.1243G,2020MNRAS.496.1243G,228.723509,2.159572
J151514.48+131048.9,,,,,AM CVn,*This work,*This work,,228.81034578812765,13.180238880975413
J151554.61+655104.1,1645085139950245120,,21.114,,CV:,*This work,*This work,,228.977532,65.851142
J151613.79+032909.9,1155358469051226112,,20.665,2525.623,DN,2018TNSTR1958....1N,2026ApJS..282...26H,,229.057474,3.486096
J151746.66+315737.6,,,,,CV,*This work,*This work,,229.44442375437447,31.960447821561466
J151922.21+392538.2,1388703428063848192,1.84107(5),20.94405746459961,,SU UMa,2014ATel.5950....1V,2026ApJS..282...26H,*This work,229.84254999079917,39.42727290615381
J152124.38+112551.8,,,,,CV,2010MNRAS.402..436W,2010MNRAS.402..436W,,230.351565,11.431066
J152211.31+244412.8,1270019600341867008,,20.906,,SU UMa,*CRTS,*This work,,230.54714,24.736898
J152211.32+244412.0,1270019600341867008,,20.906,,SU UMa,*CRTS,*This work,,230.547183,24.736659
J152238.83+391352.2,1388827294919788032,258.4(1),16.571,6347.925,CV,2014ApJS..213....9D,2023MNRAS.524.4867I,2023MNRAS.524.4867I,230.661801,39.231172
J152419.30+220920.3,1214663721071751296,1.56764954(2),19.018,523.061,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2017MNRAS.465.4968H,231.080399,22.155642
J152509.57+360054.4,1375131155313563136,0.739(4),19.777,538.598,AM CVn,2010ApJ...708..456R,2010ApJ...708..456R,2013MNRAS.432.2048K,231.289888,36.015117
J152543.84+130312.5,,,,,CV:,*This work,*This work,,231.432646,13.05347
J152603.66+382216.5,,,,,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,231.51524297480537,38.37125853616966
J152613.96+081801.8,1163811724898541440,1.789(3),17.586,296.182,SU UMa,2004PASJ...56S..99N,2009AJ....137.4011S,2003PASP..115.1308P,231.558161,8.3005
J152656.27+145115.5,1195073142579606528,7.7126(1),17.651,250.223,CV,*This work,*This work,*This work,231.734443,14.8543
J152748.00+353713.0,1375051479375945344,,20.458,4340.594,DN,2009ApJ...696..870D,2026ApJS..282...26H,,231.950009,35.620281
J152857.85+034911.5,4428174160497320832,1.51(5)*,19.743,1774.088,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,*vsnet-alert 21056	 ,232.241033,3.819871
J153014.03+104321.9,1166230513041080960,,20.229,,AM CVn,*This work,*This work,,232.55846,10.722758
J153015.03+094946.4,1165571939936731264,1.807(5)*,19.582,1356.483,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2020PASJ...72...14K,232.562642,9.829546
J153129.86+213829.9,1214434133595565952,,20.629,,SU UMa,2014ApJ...788...48S,*This work,,232.874431,21.641645
J153213.67+370104.8,1375610271801084032,,17.468,2500.835,NL,2006AJ....131..973S,2006AJ....131..973S,,233.056967,37.017993
J153451.12+072930.5,1164193186714504832,,19.562,,DN,2014MNRAS.441.1186D,*This work,,233.712979,7.491818
J153800.08+185203.3,1209876314302933632,3.80237981(7),14.89,485.087,NL,1979IBVS.1720....1W,2003MNRAS.342..151V,2012JAVSO..40..295B,234.500321,18.867594
J153817.35+512338.0,1595085299649674240,1.552(2),18.37,613.153,Polar,2004AJ....128.1882S,2004AJ....128.1882S,2009MNRAS.397.2170G,234.572288,51.393883
J154024.84+230750.9,1218017403335336192,1.4666(5)*,20.718,1654.171,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 20124,235.103496,23.130793
J154037.25+294506.4,1273042467042146560,1.5510(1),20.782,,CV,*This work,*This work,*This work,235.155225,29.751791
J154111.38+404831.8,,,,,CV:,*This work,*This work,,235.297435,40.808835
J154123.72+062924.3,,,,,CV,*This work,*This work,,235.34885017414928,6.490074524437071
J154310.44+045530.5,,,,,SU UMa:,2009ApJ...696..870D,*This work,,235.793514,4.925129
J154428.14+335724.3,1370913536084434432,,18.057,,SU UMa,2009ApJ...696..870D,2021AJ....162..113V ,,236.117231,33.956753
J154437.88+422927.9,1396196423712289280,,20.565,,CV,2026ApJS..282...26H,2026ApJS..282...26H,,236.157835,42.491089
J154453.62+255348.9,1222867765738898560,6.037603(5),17.056,486.466,IP,2009AJ....137.4011S,2009AJ....137.4011S,2017RNAAS...1...29T,236.223412,25.896908
J154459.78+464835.3,1398189185457847680,1.35413(2),19.196,314.235,WZ Sge:,2009ApJ...696..870D,2023MNRAS.524.4867I,,236.249094,46.809793
J154531.68+010227.7,4422669631626971392,,21.082,,WZ Sge,2014ATel.6241....1S,2018AJ....155...28S,,236.382003,1.041015
J154539.08+142231.4,1192697922589844352,4.68(5),16.618,3089.226,Nova,1949AN....277...37L,2011AJ....142..181S,2005PASP..117.1223R,236.41283,14.375392
J154544.89+442830.0,1396642623570704384,1.846(5)*,20.551,2316.689,SU UMa,2009ApJ...696..870D,2014MNRAS.443.3174B,2012PASJ...64...21K,236.437049,44.474998
J154905.32+193132.1,1203931181914217856,,19.713,244.427,AM CVn,2023MNRAS.521.4976M,2023MNRAS.521.4976M,,237.272166,19.52559
J154953.42+173939.0,1196777901001463296,,18.248,3312.313,NL:,2009AJ....137.4011S,2009AJ....137.4011S,,237.472578,17.660839
J155155.62+145332.7,1192787326628436096,1.672(4),18.375,1010.963,SU UMa:,2009ApJ...696..870D,2020AJ....160....6T,2017RNAAS...1...29T,237.981757,14.892426
J155247.15+185629.8,1203639265875666304,1.891148(2),16.051,131.207,Polar,1988PASP..100..791S,1988PASP..100..791S,2009MNRAS.397.2170G,238.196455,18.941613
J155252.49+320150.6,1369702252228215168,0.9378(1),20.136,422.517,AM CVn,2005AJ....130.2230A,2005AJ....130.2230A,2007MNRAS.382.1643R,238.218698,32.030721
J155331.06+551614.4,1597621426298361216,4.392(1),17.34314346313477,180.6996459960938,Polar,2003ApJ...583..902S,2003ApJ...583..902S,2003ApJ...583..902S,238.37942065181753,55.27067008533583
J155532.00-001055.2,4409578051617714688,1.892293243(7),19.029,675.331,SU UMa:,2007MNRAS.382.1145S,2007MNRAS.382.1145S,2017MNRAS.465.4968H,238.883352,-0.18199
J155544.86+144858.5,1192912357416872832,,20.106,3242.717,CV,*This work,*This work,,238.936915,14.816243
J155549.32+050626.6,,,,,CV,*This work,*This work,,238.9554806793104,5.10739780103485
J155644.23-000950.3,4409581010854168064,1.923(2)*,18.238,292.094,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2015AJ....149..128T,239.184279,-0.163961
J155654.48+210718.9,1204588041329337600,1.99586(5),17.267,317.364,SU UMa,2002PASP..114.1117T,2002PASP..114.1117T,2002PASP..114.1117T,239.226999,21.121925
J155656.72+420555.2,1384298303445997056,1.8838(2),20.248,,Polar,*This work,*This work,*This work,239.236351,42.098675
J155703.94+750556.0,1703699280193881984,7.6707(5),16.905,968.452,IP:,*This work,*This work,2022yCat.1358....0G,239.266418,75.098881
J155748.05+070542.7,,,,,CV:,2009ApJ...696..870D,*This work,,239.450222,7.095205
J160003.71+331113.7,1323332342191466112,1.69(1),19.566,785.979,SU UMa,2004PASJ...56S.155N,2014MNRAS.443.3174B,2014MNRAS.443.3174B,240.015455,33.187144
J160009.05+422333.3,,,,,CV,*This work,*This work,,240.0377066059078,42.39258321812726
J160020.51+705007.2,1647976069553227136,1.6630(1),18.496,621.312,SU UMa,*vsnet-alert 15985,2026ApJS..282...26H,*This work,240.085462,70.835327
J160137.44+142551.7,,,,,CV,*This work,*This work,,240.40601633202863,14.431039385382352
J160204.81+031631.6,,,,,SU UMa,2009ApJ...696..870D,*This work,,240.52003,3.27545
J160232.14+161731.6,,,,,DN,2014MNRAS.443.3174B,2014MNRAS.443.3174B,,240.63392,16.292113
J160245.38+024105.8,,,,,CV:,2009ApJ...696..870D,*This work,,240.68908,2.684943
J160315.62+033904.2,4413343436562096128,,19.763,2382.434,CV,*This work,*This work,,240.815099,3.651162
J160335.93+215032.3,1206052590817661696,1.306566(1),19.119,307.673,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,2026ApJS..282...26H,240.899712,21.842317
J160340.03+323138.6,,,,,SU UMa,*This work,*This work,,240.916781,32.527394
J160346.09+193539.8,1203263915795342336,1.366047(6),18.712,236.297,Polar,2020AJ....159..114O,2020AJ....159..114O,2023MNRAS.522.2719L,240.942055,19.594396
J160408.60+334707.9,,,,,CV,*This work,*This work,,241.0358243673702,33.78553618069407
J160450.19+414328.5,1383342720466698240,,17.89984893798828,4506.8735,NL,2005AJ....129.2386S,2005AJ....129.2386S,,241.20911697899106,41.72458296892303
J160501.34+203056.6,1205022962601053312,1.3598(2),19.771,379.404,WZ Sge,2009AJ....137.4011S,2009AJ....137.4011S,2012PASJ...64...21K,241.255577,20.515734
J160518.34+135456.1,,,,,CV:,*This work,*This work,,241.3264,13.915587
J160547.98+240531.1,1206925328171879808,1.29783(2),19.231,366.663,WZ Sge:,*CBAT,2026ApJS..282...26H,*This work,241.449921,24.091969
J160719.82+484012.1,1399343466509005568,2.9226(1),17.678,2288.253,CV,*This work,*This work,*This work,241.83257,48.670017
J160724.47+635901.5,1629581617976984064,,20.664,,CV,*CBAT,*This work,,241.851942,63.98374
J160745.01+362320.7,1378159038537517312,3.4919957(5),18.562,2683.21,NL,2006AJ....131..973S,2006AJ....131..973S,2010NewA...15..476Z,241.937522,36.389083
J160824.02+165240.4,1198890646952941312,,20.029,2959.233,SU UMa,2014MNRAS.441.1186D,*This work,,242.100074,16.877887
J161012.52+222110.8,1205683464147877120,,17.51395225524902,2326.87158203125,NL,2007AJ....134..185S	 ,2007AJ....134..185S	 ,,242.55217954134545,22.353009068180413
J161027.62+090738.4,4453218973793773824,1.3668(2)*,19.806,412.761,WZ Sge,2010MNRAS.402..436W,2011AJ....142..181S,2010PASJ...62.1525K,242.615071,9.127332
J161030.24+445901.1,1386167468917461376,,19.7,428.944,WZ Sge:,2009ApJ...696..870D,2025MNRAS.536.1057I,,242.626017,44.983646
J161133.97+630831.7,1629388752470472704,0.828469700(2),18.289,258.014,AM CVn,2014ApJ...788...48S,2015MNRAS.452.1060C,2018MNRAS.476.1663G,242.891523,63.14213
J161304.39+012124.2,4411845455052776832,,20.871,,SU UMa,2005ATel..461....1R,2026ApJS..282...26H,,243.268271,1.35671
J161618.70+115104.7,4457044552705226752,1.3874(7)*:,20.641,,SU UMa,*CBAT,2025MNRAS.536.1057I,*vsnet-alert 16882,244.077922,11.851308
J161700.93+620024.6,1628286938740022144,1.7047(7)*,17.609,512.509,SU UMa,2013arXiv1307.7396B,2014ATel.6593....1R,2020PASJ...72...14K,244.253883,62.006841
J161917.68-022929.7,4358729079104357760,35.2(4),17.245,5057.197,Nova,1933AnHar..84..189W,2000MNRAS.312..629T,2000MNRAS.312..629T,244.823663,-2.491589
J161924.92+585704.9,1623925932027429120,,19.775,308.95,WZ Sge:,*This work,*This work,,244.853843,58.951374
J161927.83+423039.6,1382122022042032128,,19.845,1652.939,SU UMa,2014ApJ...788...48S,2024MNRAS.535..254M,,244.865964,42.510996
J161947.66+233100.2,1301783937221229312,,20.618,897.153,CV,*This work,*This work,,244.948601,23.516718
J162008.83+024414.5,4436081229649799808,,19.871,379.701,WZ Sge:,2025MNRAS.536.1057I,2025MNRAS.536.1057I,,245.03678,2.737362
J162011.36+104232.6,,,,,DN,2009ApJ...696..870D,*This work,,245.047322,10.709067
J162113.91+430450.2,1382164250159972608,4.2768(1),18.859,1590.945,CV,2026ApJS..282...26H,2026ApJS..282...26H,2026ApJS..282...26H,245.307953,43.080598
J162209.63+360418.2,1329525856830867712,1.44(2),19.899,779.418,WZ Sge:,2014MNRAS.441.1186D,2023MNRAS.524.4867I,*VSNET25759,245.540118,36.071736
J162235.75+035246.3,4436304194293406464,,21.102,,SU UMa,2014MNRAS.441.1186D,*This work,,245.648947,3.879528
J162322.23+121334.1,4460036671738307456,,17.09467506408691,1782.740356445312,NL,2014MNRAS.441.1186D,2014MNRAS.441.1186D,,245.84262571117856,12.226145044585166
J162412.83+054020.9,4437156796837265792,,20.703,,CV,2022yCat.1358....0G,2026ApJS..282...26H,,246.05347,5.672484
J162501.75+390926.3,1332378466733219456,1.3117(1),17.438,304.857,SU UMa,1996IBVS.4360....1A,2005AJ....129.2386S,2002PASP..114.1108T,246.25731,39.157317
J162537.94+035247.5,,,,,CV,*This work,*This work,,246.40807273439833,3.87986680617697
J162558.18+364200.5,1329615982424327936,,16.868,,SU UMa,2010MNRAS.402..436W,2023MNRAS.524.4867I,,246.492411,36.700135
J162608.15+332827.8,1325655193647771008,3.17,19.193,2429.729,Polar,2004AJ....128.1882S,2004AJ....128.1882S,2024AJ....167..186S,246.53395,33.474382
J162657.13+023035.2,,,,,CV,*This work,*This work,,246.7380400294073,2.5097751591170216
J162716.75+040602.8,4433651721269127552,1.4388(5),18.801,236.559,WZ Sge,2014ApJ...788...48S,2026ApJS..282...26H,*vsnet-alert 23373,246.819786,4.100783
J162806.15+065315.2,4439576375257512960,1.652(1)*,20.411,1838.481,SU UMa,2009ApJ...696..870D,2025MNRAS.536.1057I,2013PASJ...65...23K,247.02561,6.887558
J162830.88+240259.2,1299245787639918080,1.70(3)*,19.582,687.282,SU UMa,2006AJ....131..973S,2006AJ....131..973S,*vsnet-alert 13491,247.128682,24.049765
J162936.51+263519.6,1304296149486147584,2.232(4),19.149,714.126,Polar,2005AJ....129.2386S,2005AJ....129.2386S,2009MNRAS.397.2170G,247.402127,26.58879
J163056.39+211658.3,,1.346(3),,,WZ Sge,1968IBVS..293....1R ,2002A&A...395..557M,2010PASJ...62.1525K,247.734938,21.282868
J163058.84+114327.0,,,,,SU UMa,2014MNRAS.441.1186D,*This work,,247.745167,11.724155
J163125.82+735411.6,1654850349393232128,34.2(5),19.192,1158.912,IP:,1998ApJS..117..319A,*This work,*This work,247.857587,73.903219
J163248.69+294142.0,1311981357806777216,,20.108,1050.399,CV,*This work,*This work,,248.202868,29.695005
J163311.38-011131.5,,,,,DN,2014MNRAS.441.1186D,*This work,,248.297416,-1.192095
J163316.96+383427.2,1331712265766335232,,20.783,2128.802,CV,*This work,*This work,,248.320665,38.574231
J163544.82+110033.7,,,,,CV,*This work,*This work,,248.93675829829763,11.009369935682757
J163605.00+465204.6,1407217451528505728,,16.654,1618.98,Z Cam,2003AJ....126.1499S,2003AJ....126.1499S,,249.02082,46.867946
J163616.83+072744.5,,,,,CV,*This work,*This work,,249.0701121498419,7.462365348156915
J163743.50+491740.5,1410739870171621504,1.01449865(2),19.346,207.122,AM CVn,2022MNRAS.512.5440V,2022MNRAS.512.5440V,2022MNRAS.512.5440V,249.43127,49.294571
J163850.49+392406.9,1355676057270366848,,20.638,342.583,CV:,2026ApJS..282...26H,2026ApJS..282...26H,,249.710377,39.401903
J163942.72+122414.3,4460887109626673024,2.126(2)*,20.187,1045.365,SU UMa,2011ATel.3427....1B,*This work,2013PASJ...65...23K,249.927982,12.403958
J164002.14+073207.4,,,,,SU UMa,2014MNRAS.441.1186D ,*This work,,250.008926,7.535396
J164017.89+080822.8,4445183742818068864,,20.296,4583.093,U Gem,2009ApJ...696..870D,2025MNRAS.536.1057I,,250.07454,8.13966
J164114.49+192840.5,,,,,SU UMa,2013ATel.4938....1B,*This work,,250.310367,19.477923
J164123.10+095330.7,,,,,CV,*This work,*This work,,250.3462466491166,9.89185018343407
J164248.51+134751.5,4461280391188698368,1.89(1),17.863,531.705,SU UMa,2007AJ....134..185S,2007AJ....134..185S,2008MNRAS.391..591S,250.702126,13.797641
J164345.70+340239.4,1326482511724121344,2.8934(4),12.391,465.464,NL,2001AGM....18S0914M,2002PASP..114.1364P,2002PASP..114.1364P,250.940406,34.044267
J164413.26+054157.8,4435638195182514304,,20.054,2570.16,SU UMa,2014MNRAS.441.1186D ,2026ApJS..282...26H,,251.055244,5.699398
J164449.42+195940.0,4563219790691190912,1.53(1),19.899,1073.51,SU UMa,1968AN....290..277H,2025MNRAS.536.1057I,2013PASJ...65...23K,251.205936,19.994458
J164511.96+275226.8,1307670447592370688,,19.129,542.393,DN,2016ATel.9166....1B ,2026ApJS..282...26H,,251.299853,27.8741
J164607.73+140029.2,4461478058465323648,,20.624,2469.641,CV:,*This work,*This work,,251.532216,14.008118
J164615.80+212335.7,4565606963576569088,,19.523,553.596,Polar,2022yCat.1358....0G,*This work,,251.565854,21.393262
J164653.52+090726.2,4445723435524824448,,19.294,793.87,CV:,2009ApJ...696..870D,2025MNRAS.536.1057I,,251.72301,9.123938
J164856.98+212340.4,4565574768502300544,2.5124(1),19.835,954.847,Polar,2022yCat.1358....0G,2026ApJS..282...26H,2026ApJS..282...26H,252.237397,21.394567
J164950.39+035834.5,4386357538567811456,1.82(3)*,18.659,414.614,SU UMa,2009ApJ...696..870D,2025MNRAS.536.1057I,*vsnet-alert 18545	,252.45994,3.976253
J165059.48+012006.3,4384602370116208896,1.453(2)*,20.647,,SU UMa,2014ApJ...788...48S,2026ApJS..282...26H,2016PASJ...68...65K,252.747828,1.335087
J165140.02+140502.3,,,,,CV,*This work,*This work,,252.91673447016885,14.083963683399487
J165244.83+333925.5,1314596271336013824,1.67(1),20.745,3281.297,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,2023MNRAS.525.3597I,253.186792,33.657076
J165349.51+154554.3,,,,,CV:,*This work,*This work,,253.4562733323824,15.765081943882771
J165359.05+201010.3,4564460623922361472,1.514(3),18.102,754.56,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2015AJ....149..128T,253.496061,20.169529
J165409.21+103918.3,,,,,SU UMa,2014ApJ...788...48S,*This work,,253.538375,10.655075
J165547.10+164158.9,,,,,DN,*This work,*This work,,253.946267,16.699692
J165803.75+143634.2,,,,,SU UMa,2014MNRAS.441.1186D,*This work,,254.515614,14.609495
J165837.69+184727.7,4561074914085742592,1.633(1),19.97,386.636,CV,2006AJ....131..973S,2006AJ....131..973S,2008MNRAS.391..591S	 ,254.657061,18.791015
J165951.69+192745.5,4561245342686490496,3.38(5),17.032,1572.534,NL,2006AJ....131..973S,2006AJ....131..973S,2015AJ....149..128T,254.965364,19.462646
J170040.30+155131.7,4546213124651300480,,19.782,251.426,AM CVn,2026ApJS..282...26H,2026ApJS..282...26H,,255.167904,15.858806
J170117.22+231512.4,,,,,DN,*This work,*This work,,255.321766,23.253445
J170145.84+332339.5,1337657673031097984,,18.382,,SU UMa,2010MNRAS.402..436W,2010MNRAS.402..436W,,255.44098,33.394295
J170147.24+054540.4,4392996316758743168,,20.568,1211.693,SU UMa,2018ATel11620....1P   ,2026ApJS..282...26H,,255.446845,5.76121
J170231.78+185352.8,4560414176316780672,,20.2,2253.731,SU UMa:,2014ApJ...788...48S,2026ApJS..282...26H,,255.632437,18.897991
J170250.98+112728.2,4444998960443053056,,20.662,,MCV,2026ApJS..282...26H,2026ApJS..282...26H,,255.712398,11.457844
J170324.09+320953.2,1310490286897519360,6.26(3),17.722,1109.683,U Gem,2004AJ....128.1882S,2004AJ....128.1882S,2023MNRAS.524.4867I,255.850375,32.164791
J170324.10+090323.2,4443306777688239360,,18.92,1121.272,SU UMa,2024MNRAS.527.8633M,*This work,,255.850409,9.056445
J170343.56+090834.6,,1.4604(6),,,SU UMa,2014MNRAS.441.1186D,*This work,2010PASJ...62.1525K,255.931484,9.142932
J170358.74+152731.7,,,,,DN,2024MNRAS.527.8633M,*This work,,255.994738,15.458818
J170425.58+084214.9,,,,,CV,*This work,*This work,,256.1065937630036,8.704146358067224
J170518.00+231355.9,,,,,MCV:,*This work,*This work,,256.3250028045169,23.232192434871788
J170550.16+254611.8,4573009563049114880,,19.727,1634.133,ER UMa:,2019PASP..131a8003M,2026ApJS..282...26H,,256.459008,25.769942
J170606.10+255153.2,,,,,SU UMa,2003IAUC.8153....1G  ,*This work,,256.525425,25.864772
J170623.10+090020.2,,,,,MCV:,*This work,*This work,,256.59623675970676,9.005623678031808
J170702.46+165338.5,4547845560118713472,,18.407,,DN,2014MNRAS.441.1186D,2026ApJS..282...26H,,256.760256,16.894028
J170749.60+152609.6,4545997139335353472,,18.507,2953.898,NL,2026ApJS..282...26H,2026ApJS..282...26H,,256.95667,15.435987
J170838.07+233222.8,,,,,CV,*This work,*This work,,257.1586267152351,23.539669678610124
J170935.21+215937.5,4568010118037919616,,20.735,3396.283,CV:,2026ApJS..282...26H,2026ApJS..282...26H,,257.396713,21.993753
J171033.87+161852.4,4547565317794407424,,20.159,726.117,WZ Sge,2018TNSTR1225....1D,*This work,,257.641139,16.314547
J171145.08+301319.8,1309111357581001088,1.339(1),20.158,439.379,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2008MNRAS.386.1568D,257.937845,30.222178
J171218.31+132539.4,,1.5019(7)*,,,WZ Sge,2021TNSCR.683....1P,2021TNSCR.683....1P,*vsnet-alert 25613,258.076291,13.42761
J171247.70+604603.1,1437612007369245696,3.9167(1),18.8,687.293,CV,2002AJ....123..430S,2002AJ....123..430S,2020ApJS..249...18C,258.198752,60.767515
J171309.22+312638.0,1333403971781656448,,20.748,2036.687,CV,*This work,*This work,,258.288421,31.443881
J171405.57+353231.9,,,,,DN,*This work,*This work,,258.5231928711657,35.542187502344404
J171530.48+205633.1,4567076259007685376,,20.48,1794.564,CV,*This work,*This work,,258.876991,20.94254
J171541.76+685642.9,1638288405744536704,1.64(1),18.436,800.33,SU UMa,2007MNRAS.382.1279P,2007MNRAS.382.1279P,2007MNRAS.382.1279P,258.924,68.945249
J171630.82+444124.3,1361343593034950016,3.293(1),16.015,1905.855,NL,2015MNRAS.452..765G,2015MNRAS.452..765G,2023AJ....165..148H,259.128433,44.690087
J171742.98+113028.6,4540474189350577536,,19.99,435.444,MCV:,2022yCat.1358....0G,2026ApJS..282...26H,,259.429073,11.507956
J171805.57+172654.0,4547364111464674816,,19.82,,CV,*This work,*This work,,259.523191,17.448324
J171854.09+132232.2,,,,,CV:,2014ApJ...788...48S,*This work,,259.7253716507374,13.375604954933266
J171901.82+140540.9,4543110891250391936,,18.566,2951.718,DN:,*MGAB catalog,*This work,,259.757563,14.094707
J171921.28+640310.7,1632642933226873728,,20.683,,WZ Sge:,2014ATel.5974....1B ,*This work,,259.838647,64.052969
J171951.79+131206.7,4541503920645249280,,20.894,2906.154,CV,2026ApJS..282...26H,2026ApJS..282...26H,,259.965812,13.201874
J172038.67+183801.8,4554293263805427328,1.4(3),19.968,4555.054,SU UMa,2009ATel.2266....1D,2012AJ....144...81T,2015PASJ...67..105K,260.161133,18.633822
J172102.48+273301.2,4574403812513125888,0.636(2),20.25473976135254,674.02277,AM CVn,2009ApJ...696..870D,2013MNRAS.429.2143C,2018A&A...620A.141R,260.2603458212901,27.550334795232423
J172132.76+445851.1,1361411552301991040,2.634370(1),18.551,969.073,Polar,2020ApJS..249...18C,2026ApJS..282...26H,2025BAVJ..101....1B,260.386497,44.980871
J172211.36+151049.1,4543490875597237376,,20.462,1501.062,SU UMa,2024MNRAS.527.8633M,2026ApJS..282...26H,,260.547331,15.180311
J172218.03+090547.1,,,,,WZ Sge:,2014ApJ...788...48S,*This work,,260.57514,9.096406
J172235.82+180511.6,4553500210980651904,1.43(2)*,18.424,480.533,SU UMa,2014ApJ...788...48S,2026ApJS..282...26H,*vsnet-alert 24507,260.649256,18.086555
J172243.95+272355.5,4574196623291529472,,20.405,683.779,IP:,2002A&A...395L..47H,2002A&A...395L..47H,,260.683139,27.398738
J172306.31+175754.8,4553442658419086464,1.741(2),20.58,1305.403,SU UMa,2013ATel.5168....1S,2026ApJS..282...26H,2014PASJ...66...30K,260.776284,17.965227
J172308.29+392455.2,1340852471567875584,,18.183,6770.531,NL,2021AJ....161..242F,2026ApJS..282...26H,,260.784557,39.415331
J172406.30+411407.3,1347851790791563136,1.998813(1),19.039,469.182,Polar,1998MNRAS.296..437G,1998MNRAS.296..437G,1998MNRAS.296..437G,261.026245,41.23535
J172422.92+325812.4,,,,,WZ Sge,2021ATel15035....1T,*This work,,261.095504,32.970117
J172638.55+190134.6,,,,,CV,*This work,*This work,,261.6606398155924,19.02628900348548
J172713.09+321540.8,4600353493816150784,1.49661(3),19.23,417.389,Polar,2024MNRAS.527.8633M,2026ApJS..282...26H,*This work,261.804526,32.261347
J172723.45+315741.4,4600327758371171200,,17.576,,SU UMa,*MGAB catalog,*This work,,261.847708,31.961504
J172729.07+132602.1,4542123181914763648,2.7746(3),19.162,574.62,Polar,2022ApJ...936..134T,2026ApJS..282...26H,2022ApJ...936..134T,261.871133,13.43391
J172758.13+380022.5,1337490650341959296,1.369(1),18.035,589.41,SU UMa,2014ATel.5724....1D,2016AJ....152..226T,2016AJ....152..226T,261.992194,38.006262
J172951.59+220808.1,4556859562598924032,5.5230(2),18.028,1134.145,U Gem,2009ApJ...696..870D,2012AJ....144...81T,*This work,262.464975,22.135573
J172959.01+522947.8,1415247906500831744,2.1528(1),18.347,542.163,Polar,*MGAB catalog,2025MNRAS.536.1057I,2025MNRAS.536.1057I,262.495863,52.496619
J173002.60+153435.8,,,,,CV,*This work,*This work,,262.5108453744557,15.576621223994461
J173053.56+223938.0,4557023522976845056,1.5380(1),20.338,684.194,Polar,2022yCat.1358....0G,2026ApJS..282...26H,2026ApJS..282...26H,262.723151,22.660564
J173102.22+342633.1,1335522795110752384,5.00318(5),18.664,2713.097,U Gem,2014ApJ...788...48S,2016AJ....152..226T,2016AJ....152..226T,262.75924,34.442529
J173104.69+124428.3,4493976426731550720,,19.582,5340.923,DN:,*vsnet-chat 8025,*This work,,262.769536,12.741197
J173118.62+680524.6,1637308126703504384,1.54633(3),19.232,1497.467,Polar,*This work,*This work,*This work,262.827576,68.09017
J173230.15+681037.8,1637308809603473024,,19.679,374.923,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,263.125616,68.177165
J173306.56+444331.6,1360807168800164224,,18.982,,CV,2020AJ....159...43H,2020AJ....159...43H,,263.277319,44.725456
J173307.92+300634.2,,2.16(6)*,,,SU UMa,2014MNRAS.443.3174B,*This work,*vsnet-alert 26797,263.282985,30.109489
J173447.04+371444.9,1342460545979935104,2.323(7),19.73,9125.223,SU UMa,2012AstL...38..249D,2026ApJS..282...26H,*This work,263.696005,37.245816
J173500.45+253654.8,,,,,AM CVn,2014ApJ...788...48S,*This work,,263.751883,25.615223
J173724.99+301242.8,4600433891306717952,13.7590(1),18.996,3250.665,NL,2021AJ....161..242F,2026ApJS..282...26H,*vsnet-chat 8928,264.354106,30.211883
J173838.21+275125.5,,,,,CV,*This work,*This work,,264.6592226220751,27.857079737153466
J173851.00+292311.3,4595845496143618432,1.65339(3),19.257,3706.723,SU UMa,2009ApJ...696..870D,2026ApJS..282...26H,*This work,264.712514,29.386467
J173854.93+175136.1,4550394709106157184,,20.031,,CV,2021AJ....161..242F,*This work,,264.728895,17.860016
J174033.45+414756.1,1345790275209471488,1.08115(2),19.6,529.947,WZ Sge,2009ApJ...696..870D,2026ApJS..282...26H,2015PASJ...67..108K,265.139385,41.798921
J174041.78+272631.9,,,,,DN,*This work,*This work,,265.1740694624071,27.442203827321283
J174045.72+115828.7,4493242365276236544,2.38165(5),18.81,1180.517,Polar,2014ATel.5872....1Y,*This work,*This work,265.190505,11.974629
J174051.51+140050.5,,,,,CV:,2014ApJ...788...48S,2009PASJ...61S.395K,,265.214608,14.014014
J174209.16+234829.5,4581360216423882624,1.938(2)*,18.406,900.662,SU UMa,1975ATsir.862....8S,2026ApJS..282...26H,2009PASJ...61S.395K,265.538187,23.808199
J174215.14+191159.8,,,,,CV,*This work,*This work,,265.56309414151673,19.199950956629365
J174305.74+231108.6,4556514827048149504,1.679(3)*,20.237,2318.445,SU UMa,2012ATel.4022....1B,2026ApJS..282...26H,2020PASJ...72...14K,265.77393,23.185714
J174348.62+520345.9,1368447331503747968,1.4803(5)*,19.084,289.722,WZ Sge,2014ApJ...788...48S,2026ApJS..282...26H,2015PASJ...67..105K,265.952597,52.062737
J174349.50+323321.0,4601112667941137152,,20.15,612.223,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,265.956254,32.555843
J174456.78+240833.2,,,,,MCV:,*This work,*This work,,266.2365898565547,24.142555897836946
J174547.33+264345.8,4594377300225581824,,19.187,756.975,SU UMa:,2009ApJ...696..870D,2026ApJS..282...26H,,266.447207,26.729393
J174621.44+170834.3,,,,,CV,*This work,*This work,,266.5893330994401,17.14286750559064
J174711.78+201112.2,,,,,CV,*This work,*This work,,266.7990878807352,20.186720174367146
J174725.59+630247.6,,,,,SU UMa,2020AJ....159..198S,*This work,,266.85661,63.046567
J174747.27+552917.8,1418364678367782016,1.5331505(2),19.154,437.996,SU UMa,2009ApJ...696..870D,2022MNRAS.509.4171K,2022MNRAS.509.4171K,266.946958,55.48828
J175002.86+202224.6,4552646367186133248,,20.728,2064.72,WZ Sge,*CBAT,2026ApJS..282...26H,,267.511935,20.373511
J175034.36+235141.5,4580622306682550272,,19.185,1507.018,MCV:,*MGAB catalog,2026ApJS..282...26H,,267.643182,23.861516
J175056.55+221545.3,4577188570535427456,,17.717,,NL,*MGAB catalog,*This work,,267.735607,22.262597
J175130.18+352123.5,4608053506887525248,,20.445,2481.167,SU UMa,2009ApJ...696..870D,*This work,,267.875758,35.356533
J175141.68+255603.1,,,,,CV,*This work,*This work,,267.9236698238632,25.93420078114434
J175154.83+280336.3,,,,,CV,*This work,*This work,,267.9784396212501,28.06009480354096
J175312.64+381037.5,4610664056730960768,,19.606,414.603,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,268.30265,38.177094
J175539.45+222334.8,,,,,SU UMa,*This work,*This work,,268.91436622999817,22.392993454951505
J175619.27+301405.5,,,,,DN,2017TNSTR.662....1D,*This work,,269.080302,30.234853
J175648.74+344359.7,4604785900067396864,,19.097,3057.046,SU UMa,2014MNRAS.441.1186D ,*This work,,269.203066,34.733246
J175802.82+622242.5,,,,,SU UMa,*This work,*This work,,269.51175731756274,62.37847716917567
J175827.79+271143.9,,,,,CV,*This work,*This work,,269.615775361337,27.19552593901444
J180002.81+282537.1,4584235271830307968,,19.927,3053.489,U Gem,*MGAB catalog,*This work,,270.011712,28.426959
J180251.67+335523.1,4604535000958906112,,20.368,630.113,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,270.715276,33.923075
J180309.25+451917.8,2115917115844140160,,19.32,2411.69,NL,2017AJ....153..204S,2026ApJS..282...26H,,270.788528,45.321601
J180428.69+343336.2,4606078891380841856,,20.338,,DN,2016arXiv161205560C,*This work,,271.119546,34.560043
J180443.71+430145.0,2114172779302548480,,19.665,1896.853,SU UMa:,2022yCat.1358....0G,2026ApJS..282...26H,,271.182138,43.029178
J180546.34+314017.7,4603249396989829376,2.188(2),18.807,525.802,SU UMa,1998IBVS.4578....1A,2026ApJS..282...26H,2026ApJS..282...26H,271.443097,31.67159
J180751.69+055147.2,4471872295941149056,6.8475(21),12.328,190.012,IP,1926AN....228..119L,2002MNRAS.337.1215N,1988A&AS...72..515H,271.965382,5.863118
J180805.18+581011.7,2152064080298776192,1.29312(1),19.174,2332.775,Polar,2026ApJS..282...26H,2026ApJS..282...26H,2026ApJS..282...26H,272.021595,58.169923
J180844.70+342723.9,,1.43(8),,,SU UMa,1969MitVS...5...39R,*This work,1990PASP..102..758H,272.18626,34.456633
J180952.27+320032.0,,,,,SU UMa,*vsnet-id 166,*This work,,272.467806,32.008881
J181020.69+323913.8,,,,,SU UMa,2014ApJ...788...48S,2020AJ....159..198S,,272.586222,32.653834
J181130.84+795607.9,2294411180661691520,,19.782,363.909,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,272.878491,79.935538
J181239.53+460334.4,2115529778513378560,,20.088,1878.505,DN,2019TNSTR1261....1H,2026ApJS..282...26H,,273.16469,46.059558
J181406.56+390555.1,2109223980546180480,,19.518,2476.493,ER UMa:,2017AJ....153..204S,*This work,,273.527348,39.098628
J181542.20+351559.3,4605621455888113920,1.5211(5)*,19.114,219.483,WZ Sge,*vsnet-alert 21105,*This work,*vsnet-alert 21109,273.925823,35.26648
J181619.61+360041.0,,,,,SU UMa,2021AJ....161..242F,*This work,,274.081697,36.011395
J182030.06+514447.4,2124468846703140864,2.2264(8)*,19.18,573.095,SU UMa,2009ApJ...696..870D,2026ApJS..282...26H,,275.125268,51.746513
J182138.61+615904.0,2159842815827966720,1.447(3)*,19.776,722.607,SU UMa,2014ApJ...788...48S,2026ApJS..282...26H,*vsnet-alert 20079,275.410882,61.984437
J182147.73+492334.1,2123569373175542784,,19.958,418.108,CV,2026ApJS..282...26H,2026ApJS..282...26H,,275.448891,49.392801
J182326.63+420321.5,2111444714865153280,,20.744,1349.73,CV,*This work,*This work,,275.860975,42.055984
J182839.85+342701.7,2095302990811621376,2.49917(6),18.897,1041.83,Polar:,2022yCat.1358....0G,2026ApJS..282...26H,2026ApJS..282...26H,277.166023,34.450483
J182948.55+554255.0,2150650207128701312,,20.49,1003.942,SU UMa:,2015ATel.6888....1G,2026ApJS..282...26H,,277.452302,55.715276
J183459.53+543315.0,,,,,SU UMa,2020AJ....159..198S,2020AJ....159..198S,,278.748032,54.554173
J184058.24+495503.1,2144098255995246208,,20.683,,DN,2014ApJ...788...48S,*This work,,280.242663,49.917541
J184118.34+482455.4,,,,,SU UMa,2014ApJ...788...48S,*This work,,280.326418,48.41539
J184542.63+483130.1,2119776092419158528,1.3178(1),20.651,2015.854,Polar,2011AstL...37...91D,*This work,2011ATel.3436....1P,281.427639,48.525038
J184702.62+530030.4,,2.28(2)*,,,SU UMa,2014ApJ...788...48S,*This work,*vsnet-alert 17295,281.760912,53.008448
J185126.31+655231.8,2253975884636487808,,19.782,1002.827,WZ Sge:,*This work,*This work,,282.859617,65.875502
J185309.60+594507.2,2155490364688727168,1.398(3),18.496,646.097,SU UMa,2011AstL...37...91D,2016AJ....152..226T,2016AJ....152..226T,283.290003,59.752011
J185430.87+651547.0,2253757223558870016,2.4387(1),20.538,,Polar:,*This work,*This work,*This work,283.628619,65.263056
J191229.13+595228.4,,,,,SU UMa,2012ATel.3935....1B,*This work,,288.121356,59.874568
J191443.52+605213.9,,1.7081(2)*,,,SU UMa,2009JBAA..119..251B,*This work,2009JBAA..119..251B,288.681337,60.870527
J192328.26+612412.9,2240268204454173312,4.023507(1),18.612,1971.108,U Gem,2014ATel.6116....1G,2016AJ....152...27K,2016AJ....152...27K,290.86775,61.403588
J192440.98+620639.1,,,,,U Gem,2017ATel10730....1S ,2017ATel10758....1B,,291.17075,62.110862
J192704.72+633629.1,,,,,SU UMa,2014ApJ...788...48S,*This work,,291.769671,63.608093
J193206.47+672740.3,2260955176427908608,1.889(4)*,20.628,503.548,SU UMa,2013ATel.5102....1P,2026ApJS..282...26H,*vsnet-alert 20220,293.02696,67.461205
J194016.30+673547.7,2249337010718497280,,19.467,888.382,MCV,2022yCat.1358....0G,2026ApJS..282...26H,,295.067902,67.596586
J200015.47+130422.3,1806251215064147456,,15.903,2552.342,CV,*This work,*This work,,300.064476,13.072869
J202300.38+063142.4,4249755657041989376,,15.31,1924.794,NL,2021ApJS..257...65S,2021ApJS..257...65S,,305.751587,6.528446
J203612.27-050136.1,4218360541322550272,,20.78556632995605,,DN,2021AJ....161..242F,*This work,,309.0511191706765,-5.026707617638767
J203613.90+024723.4,4232892137967773824,,17.931,1449.695,U Gem,*vsnet-chat 8350,2026ApJS..282...26H,,309.057937,2.789834
J203755.59+013036.9,4231568944443238016,,20.779,,CV,2026ApJS..282...26H,2026ApJS..282...26H,,309.481631,1.510256
J204019.52-021155.0,,,,,CV,*This work,*This work,,310.0813438791233,-2.1986214971002482
J204049.35+015318.3,4231790972776511872,,19.831,3704.869,MCV:,2026ApJS..282...26H,2026ApJS..282...26H,,310.205642,1.888404
J204129.27-080625.4,6906527932770613248,,19.885,1399.723,WZ Sge:,*This work,*This work,,310.371971,-8.107065
J204502.71-050304.3,6914315120793439104,,20.499,1322.703,MCV:,2026ApJS..282...26H,2026ApJS..282...26H,,311.261291,-5.0512
J204619.90+030321.2,1733981857649648896,6.1949(6),20.443,,Polar,*This work,*This work,*This work,311.582929,3.055879
J204632.39+012020.6,4228707018753935744,,19.068,2159.93,DN,2021AJ....161..242F,2026ApJS..282...26H,,311.634952,1.339062
J204645.83+000105.0,,,,,CV,2024TNSTR4588....1Z,*This work,,311.6909782179478,0.01806402298676738
J204729.63+042257.9,1734412041571554816,1.691917(3),19.854,871.293,Polar:,2021AJ....161..242F,*This work,*This work,311.873444,4.382747
J204809.09+005839.3,,,,,DN,2009ApJ...696..870D,*This work,,312.037877,0.977595
J204817.86-061045.1,6913162042334862720,1.4543(1),19.677,565.08,WZ Sge:,2003AJ....126.1499S,2003AJ....126.1499S,2010MNRAS.403..398W,312.074423,-6.179197
J204820.11+033546.2,,,,,CV,*This work,*This work,,312.0837910734924,3.5961789845309884
J204916.42-031733.9,,,,,SU UMa,2014MNRAS.441.1186D,*This work,,312.318429,-3.292738
J204930.70+053215.8,,,,,CV,*This work,*This work,,312.3779040123921,5.537714135329662
J204941.92-050126.2,,,,,CV,*This work,*This work,,312.4246696659377,-5.02393347995401
J205111.00+065632.1,1737566957043158400,,19.494,192.733,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,312.795852,6.942254
J205120.31+025323.2,1730929338490701696,,18.054,2962.921,NL,2007AJ....134.1488K,2026ApJS..282...26H,,312.834627,2.889773
J205146.24-035827.8,6914862196548061824,1.3687(3)*,20.113,877.744,SU UMa,2009ApJ...696..870D,2026ApJS..282...26H,*vsnet-alert 15046,312.94266,-3.974385
J205803.51+084459.0,,,,,DN,2015ATel.7651....1L,*This work,,314.514637,8.74972
J205914.87-061220.5,6910341691929801856,1.791(1),18.95,1123.999,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2007MNRAS.382.1145S	 ,314.811954,-6.205707
J210034.33+055435.2,,,,,SU UMa,2009ApJ...696..870D,*This work,,315.143057,5.909787
J210043.96-005212.3,6917403790691736448,,19.05,,DN,2014MNRAS.441.1186D,*This work,,315.183167,-0.870092
J210209.41+063337.2,,,,,CV,2017TNSTR1211....1D,*This work,,315.539201,6.560327
J210449.94+010545.8,1729567357118146304,1.727(2),20.08402442932129,1306.369018554688,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2007MNRAS.382.1145S,316.2081006332525,1.096045761719329
J210536.62+073507.4,1737150963693634304,,20.502,1066.713,AM CVn,*This work,*This work,,316.402582,7.585396
J210623.58-043253.0,6912331464377966976,,20.835,,DN:,2014ApJ...788...48S,*This work,,316.598249,-4.548048
J210720.92-022145.7,6916066196140198784,,18.612,220.081,WZ Sge:,*vsnet-chat 7978,2025MNRAS.536.1057I,,316.837168,-2.362705
J210850.07+020431.1,,,,,CV,*This work,*This work,,317.20864308094684,2.075295836188143
J210950.49+134839.4,1759156585115470976,1.4076(2),18.431,218.076,WZ Sge,2009ApJ...696..870D,2026ApJS..282...26H,2013PASJ...65...23K,317.460389,13.810942
J210957.08-054916.0,,,,,DN,*This work,*This work,,317.487826,-5.821125
J211209.30-084937.4,6896767366186700416,1.514(1),16.816,141.132,SU UMa,1925BHarO.826....2W,1997PASP..109.1359T,1997PASP..109.1359T,318.03873,-8.827069
J211230.53+023050.6,2692409891423255424,,17.144,4952.67,NL,2026ApJS..282...26H,2026ApJS..282...26H,,318.127206,2.514052
J211333.01+031937.2,1731799533224077952,,20.287,1254.033,DN,2026ApJS..282...26H,2026ApJS..282...26H,,318.387535,3.327003
J211400.82+141849.3,1759531552938979456,,19.416,1354.007,U Gem,2017TNSTR.563....1D,*This work,,318.503405,14.313689
J211507.99+015715.2,2692129481599420160,,19.486,946.805,SU UMa:,2014ApJ...788...48S,2025MNRAS.536.1057I,,318.783307,1.954215
J211652.28+014144.3,2692060074926640000,,20.569,2752.746,SU UMa:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,319.217833,1.69565
J211703.08+014103.9,2692060216660440320,,20.762,,CV,2026ApJS..282...26H,2026ApJS..282...26H,,319.26285,1.684417
J211849.08-030652.3,2685309657647899904,1.690(1),20.658,1055.458,SU UMa,2014ApJ...788...48S,2026ApJS..282...26H,*This work,319.704487,-3.114522
J212058.39-055614.7,,,,,DN,2014ApJ...788...48S,*This work,,320.243295,-5.937413
J212406.75+010029.7,2691114426208274176,,20.972,,WZ Sge:,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,321.028125,1.008246
J212412.44+050243.5,2699191408560964736,20.379(2),12.305,852.468,NL,2010A&A...524A..64C  ,2015AJ....150..170H,2015AJ....150..170H,321.051824,5.045426
J212612.75+035345.1,,,,,DN,2009ApJ...696..870D,*This work,,321.553139,3.895872
J212731.57+103008.1,1742316121427377408,,19.887,1511.707,DN,2014ApJ...788...48S,2026ApJS..282...26H,,321.881539,10.502263
J212815.37-085300.1,,,,,CV,*This work,*This work,,322.0640563019257,-8.883374996486904
J213146.96+200216.2,1787455025120541696,,20.392,1011.933,Polar:,*This work,*This work,,322.945654,20.037834
J213359.87-040007.8,,,,,WZ Sge,2023TNSTR.753....1T,*This work,,323.499445,-4.002178
J213421.04-021638.1,2674390308888325632,1.320516(2),19.018,624.54,Polar,2019PASP..131a8003M,2021AJ....162...94S,*vsnet-chat 8912,323.587652,-2.277253
J213432.34-012040.5,2686614060690086016,2.21470(3),18.826,,U Gem,2014MNRAS.441.1186D,2023MNRAS.525.3597I,*This work,323.634768,-1.344578
J213638.03+205331.9,,,,,CV,*This work,*This work,,324.1584737326464,20.892193757714768
J213701.84+071445.7,2701376099511002240,2.222(5),18.198,406.76,SU UMa,2008CBET.1562....1Y,2020AJ....160....6T,2020AJ....160....6T,324.257664,7.246023
J213903.33+014816.0,,,,,DN:,*This work,*This work,,324.76388653764036,1.8044446467861248
J213912.79+131951.8,1770479115338529024,,17.43726539611816,551.9513549804688,CV,2021AJ....161..242F,*This work,,324.8033113235254,13.331054218944567
J213927.63+012859.6,2694293049899296128,,20.49455261230469,2287.183837890625,DN,2014ApJ...788...48S,*This work,,324.8651451299068,1.483225139664582
J213937.58-023913.0,2674132950153402624,,18.92997169494629,712.8154296875,DN,2009ApJ...696..870D,*This work,,324.90660075570236,-2.6536191222232692
J214026.28-081244.7,2666515361796479616,1.7824(1):,20.479,,CV,*This work,*This work,*This work,325.109518,-8.212426
J214113.18-033047.7,2673254994413698688,,18.564,,SU UMa,2014MNRAS.441.1186D,*This work,,325.304917,-3.513252
J214140.42+050729.9,2698490156365025536,1.312(1),19.002,274.352,WZ Sge:,2014AJ....148...63S,2014AJ....148...63S,2023MNRAS.524.4867I,325.41842,5.124982
J214210.94+214118.3,,,,,DN,2018TNSTR.454....1D,*This work,,325.545587,21.688403
J214756.17+114413.3,1766270257842173696,,19.563,791.779,CV,*This work,*This work,,326.984061,11.737028
J214850.56-020623.3,,,,,DN,2005ATel..603....1R,*This work,,327.210671,-2.106463
J214906.08+060421.5,2700111832936909056,3.4228(1),19.803,911.999,CV,*This work,*This work,*This work,327.275334,6.07264
J214923.95+122943.6,,,,,CV,*This work,*This work,,327.3497963543792,12.495455631862692
J215033.44+055534.3,2697092745805524992,,20.085,1648.733,SU UMa,2009ApJ...696..870D,*This work,,327.639315,5.926191
J215407.78+081834.7,,,,,CV,*This work,*This work,,328.53241663520015,8.309647959879966
J215427.19+155713.0,1769748249344397312,1.60514(6),19.159,1059.828,Polar,2009ApJ...696..870D,2014AJ....148...63S,*This work,328.613286,15.953615
J215815.32+094708.8,2725645692684615168,1.80364(4),17.47,269.145,SU UMa,2009ApJ...696..870D,*This work,*This work,329.563817,9.785788
J220018.50+254551.1,,,,,SU UMa,2009ApJ...696..870D,2018AJ....155...28S,,330.077088,25.764192
J220047.52+020752.6,2683148979860587392,9.407(1),17.143,1231.785,U Gem,2014ApJ...788...48S,*This work,*This work,330.197984,2.131281
J220142.41-053928.4,,,,,DN:,2009ApJ...696..870D,*This work,,330.42672,-5.657897
J220322.45-085021.3,2617641726344676864,1.7228(1),20.093,313.749,CV,*This work,*This work,*This work,330.843561,-8.839255
J220339.61+053258.3,,,,,CV,*This work,*This work,,330.91502994349173,5.5495403436526045
J220348.41+040232.1,2696005672402850560,,18.887,3514.429,U Gem,*MGAB catalog,2026ApJS..282...26H,,330.951724,4.042244
J220542.33+033917.1,2683923998122264832,,20.306,2064.554,SU UMa:,2014ApJ...788...48S,2025MNRAS.536.1057I,,331.426356,3.654753
J220553.99+115553.6,2728239161441977216,1.380(2),20.087,1003.502,WZ Sge,2003AJ....126.1499S,2003AJ....126.1499S,2008MNRAS.388..709S,331.474962,11.931546
J220729.54+253954.5,1891644197209166336,2.08452(4),19.585,1523.11,Polar,2019PASP..131a8003M,2026ApJS..282...26H,2026ApJS..282...26H,331.873068,25.665135
J221128.76-030515.4,2675777789483297024,,19.535,630.622,WZ Sge,2009ApJ...696..870D,2026ApJS..282...26H,,332.869848,-3.087618
J221344.02+173251.7,1775458223681080576,,19.525,625.08,DN,2009ATel.2210....1D,2012AJ....144...81T,,333.433433,17.547703
J221507.98-073148.7,2619566391384763904,,19.544,563.637,Polar,*This work,*This work,,333.783267,-7.530185
J221620.72+214001.6,1781890744660840448,1.416(5)*,20.287,1680.829,SU UMa,2014ApJ...788...48S,2026ApJS..282...26H,*vsnet-alert 28018,334.086328,21.667104
J221814.07-005849.3,2677830440253389824,1.399(7),20.117,595.301,WZ Sge,2007AJ....134..973I,2023MNRAS.524.4867I,*VSNET23496,334.558612,-0.980368
J221832.75+192520.2,1777232423131443840,2.1624(1),17.312,240.814,Polar,2009ATel.2177....1T,2013AJ....146..107T,*This work,334.636472,19.422269
J221949.92+302303.3,1895465343711765248,1.84205(1),19.063,1123.116,Polar,2019PASP..131a8003M,2026ApJS..282...26H,2019PASP..131a8003M,334.958008,30.384237
J222144.78+184008.1,1776946133496845440,1.4386(2),17.123,189.121,SU UMa,2005A&A...431..269R,2005A&A...431..269R,*This work,335.436579,18.668924
J222432.47+174648.8,2737597207985505664,1.73035(1),18.856,457.151,Polar,2009ApJ...696..870D,2014ASPC..490..389M,*This work,336.135306,17.780236
J222519.07+044301.5,,,,,CV,*This work,*This work,,336.329468138054,4.717084161056999
J222724.50+284403.6,1882329723109880576,2.184(5),18.248,737.761,SU UMa,2014MNRAS.441.1186D,2016AJ....152..226T,2016AJ....152..226T,336.852076,28.734345
J222756.03+094457.8,2723197075994573568,,19.621,617.026,MCV,2022yCat.1358....0G,*This work,,336.983438,9.749387
J222824.09+134944.2,,,,,WZ Sge,2014MNRAS.441.1186D,*This work,,337.100393,13.828955
J222900.35+263706.7,1880759551785977344,,20.16621780395508,1689.8607,SU UMa,2014ATel.6106....1T,*This work,,337.2514665803063,26.61854068870428
J223007.46+064452.1,,,,,DN:,2014ApJ...788...48S,*This work,,337.531064,6.747802
J223135.97+180746.0,,,,,WZ Sge,2009ApJ...696..870D,*This work,,337.899873,18.129447
J223212.80+260725.2,1880505014843117696,,20.218,,Polar,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,338.053324,26.123674
J223233.69+185037.1,2738094943157120512,,19.802,1169.654,SU UMa,2009ApJ...696..870D,2023MNRAS.524.4867I,,338.140355,18.843641
J223235.52+304105.4,,,,,SU UMa,2009ApJ...696..870D,*This work,,338.148009,30.68482
J223325.50+043915.0,2705872002555666432,,20.371,,DN,2014MNRAS.441.1186D,*This work,,338.35625,4.654165
J223352.57+225913.4,1875338547143938944,,19.609,1294.248,Polar,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,338.469029,22.987053
J223501.45+264507.3,1880903446075248000,4.7234(1),19.84,621.821,IP:,2026ApJS..282...26H,2026ApJS..282...26H,2026ApJS..282...26H,338.756049,26.752026
J223521.95+330243.8,1901512176628252160,1.7318(5),19.423,335.309,Polar,2016TNSTR.481....1D,*This work,*This work,338.841442,33.045504
J223854.51+053607.0,2706392110210264064,,20.674,2247.787,SU UMa,2010MNRAS.402..436W,*This work,,339.727106,5.60194
J223909.84+250331.1,1877138512102151424,1.826738(2),19.174,910.782,SU UMa,2014MNRAS.441.1186D,2023MNRAS.524.4867I,2023MNRAS.524.4867I,339.791013,25.05863
J224000.73+091832.4,,,,,SU UMa,*This work,*This work,,340.003024,9.309
J224253.42+172537.8,2832802854682489984,1.89213(4),19.71,1533.22,SU UMa,2014MNRAS.441.1186D,2026ApJS..282...26H,*This work,340.722577,17.427172
J224348.49+080926.8,2715839109821203200,1.6754(3)*,18.822,407.213,SU UMa,2014MNRAS.441.1186D,2014AJ....148...63S,2014PASJ...66...30K,340.952036,8.157455
J224441.77+034615.8,2704666972171638400,,20.415,1172.727,Polar,*MGAB catalog,2026ApJS..282...26H,,341.174059,3.771043
J224647.78+065634.4,2712426053930376704,,18.764,808.192,SU UMa,2009ApJ...696..870D,2018AJ....155...28S,,341.699068,6.942889
J224736.38+250436.4,,1.3601(5)*,,,SU UMa,2014MNRAS.441.1186D,2023MNRAS.524.4867I,2013PASJ...65...23K,341.901583,25.076764
J224916.39+284935.5,1884586638232948096,1.58263(4),19.439,207.938,CV:,*This work,*This work,*This work,342.318312,28.826516
J225051.82+192239.9,2833510802731760000,2.7163(2):,20.081,537.425,Polar,2021AJ....161..242F,*This work,*This work,342.715932,19.377754
J225236.96-070307.0,,,,,CV,*This work,*This work,,343.1540006395221,-7.0519448261428765
J225237.06-051917.2,2612053222273626752,0.62323520(3),19.041,536.344,AM CVn,2022MNRAS.512.5440V,2022MNRAS.512.5440V,2022MNRAS.512.5440V,343.154397,-5.321445
J225417.53+074227.1,2712901249112064384,,19.185,415.634,CV,2013MNRAS.429.2143C,2013MNRAS.429.2143C,,343.573022,7.707528
J225749.53-082229.1,2610023828751113472,,19.662,333.163,CV,*vsnet-alert 11767,*This work,,344.456365,-8.374737
J225843.48+110911.9,2718501100487300352,1.64(1),19.017,528.884,SU UMa,1999IBVS.4673....1A,2020AJ....160....6T,2017RNAAS...1...29T,344.68116,11.153312
J230319.87+274735.9,,,,,CV,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,345.8327915155432,27.793293177316013
J230523.37-022548.6,2638348863190251136,1.33423(6)*,19.209,470.567,WZ Sge,*vsnet-alert 17513,*This work,2015PASJ...67..105K,346.34738,-2.430165
J230641.46+244055.7,2842721961392797312,3.4939558(3),19.875,1524.199,CV,2025MNRAS.543.2116C,2025MNRAS.543.2116C,2025MNRAS.543.2116C,346.672752,24.682145
J230816.37-042339.3,2635663585212764288,,15.896,1558.673,NL,*This work,*This work,,347.068207,-4.394237
J231142.79+204035.5,2837629405786160128,1.92(1),20.34,1065.018,SU UMa,2014MNRAS.441.1186D,2026ApJS..282...26H,2026ApJS..282...26H,347.928281,20.676534
J231507.16-025925.8,2637338377645216000,1.4220(1),18.171,463.304,IP,2014ApJ...788...48S,*This work,*This work,348.779828,-2.990491
J231603.63-052709.0,2632268220291434624,3.49084(2),18.652,630.139,Polar,1993MNRAS.265L..29W,2009MNRAS.399..683J,2006MNRAS.369.1972R,349.015111,-5.452513
J231704.09+305919.1,1909686534480609280,,20.544,1116.442,CV:,*This work,*This work,,349.267032,30.988641
J232026.23+221834.1,2838273272924040192,1.43867(1),20.613,1002.443,SU UMa,2009ApJ...696..870D,2026ApJS..282...26H,*This work,350.109305,22.309459
J232500.55+013400.1,,,,,Polar:,2009ApJ...696..870D,*This work,,351.252271,1.5667
J232519.21-081819.2,2438469709529193856,1.82(1),18.712,406.009,SU UMa,1959PASP...71..469L,*This work,2012MNRAS.421.2414W,351.330035,-8.305332
J232551.48-014023.8,2643723241667078272,4.0461(1),18.376,1248.737,U Gem,2014MNRAS.441.1186D,2014AJ....148...63S,*This work,351.464491,-1.673285
J232619.41+282649.7,2868928481740258176,1.63000(3),20.28885269165039,2801.922119140625,SU UMa,2014MNRAS.441.1186D,2023MNRAS.524.4867I,2023MNRAS.524.4867I,351.58088754122764,28.44714205210409
J232636.61-032611.4,,,,,CV,*This work,*This work,,351.6525350740741,-3.4365093518556953
J232727.14+085538.6,,1.2813(9),,,WZ Sge,2012CBET.3228....1Y,2023MNRAS.524.4867I,*VSNET14952,351.86308,8.927397
J232930.13+252358.2,,,,,CV,*This work,*This work,,352.37552402932914,25.399512787426367
J233157.07-073531.9,2439937488835408384,,20.264,1294.092,CV,*This work,*This work,,352.987787,-7.592183
J233325.91+152222.1,2819557935751631744,1.385(2),18.712,609.157,IP,2007MNRAS.378..635S,2005AJ....129.2386S,2007MNRAS.378..635S,353.35796,15.372801
J233351.77+201145.2,,,,,CV,*This work,*This work,,353.4657151995932,20.195882364395146
J233636.18-053948.0,2440833281571839872,1.4118(7),20.256,791.139,WZ Sge:,2014ApJ...788...48S,*This work,2020PASJ...72...14K,354.150735,-5.663341
J233747.23+164844.9,2819811059647892992,,19.052,248.063,WZ Sge:,2026ApJS..282...26H,2026ApJS..282...26H,,354.446797,16.812469
J233848.67+281954.8,2866189598275905152,1.877(3),18.232,712.603,SU UMa,1930AN....238..333R,2020AJ....160....6T,2020AJ....160....6T,354.702787,28.331895
J233915.42+305419.2,,,,,CV,*This work,*This work,,354.81424068783843,30.905320344623057
J234121.52+060217.9,,,,,MCV,2009ApJ...696..870D,*This work,,355.3396466761335,6.038313735688167
J234252.39-012019.8,,,,,DN,2022TNSTR2777....1F,*This work,,355.71829057377454,-1.33884073045542
J234310.96-095048.6,,,,,CV,*This work,*This work,,355.79565967369956,-9.84684189648766
J234440.54-001206.1,2642699218384434432,1.8411(7),20.072,668.708,SU UMa,2014MNRAS.441.1186D,2014MNRAS.443.3174B	 ,2010PASJ...62.1525K	 ,356.168909,-0.201685
J234843.15+250249.9,2852495455827670400,0.77(2),20.078,538.436,SU UMa,2013ATel.5564....1O,2019ATel13277....1I,2021PASJ...73..753T,357.179809,25.047189
J235052.01+285859.6,2866811642682221440,,19.18,1906.776,U Gem,2014ATel.6788....1W,2014ATel.6788....1W,,357.716696,28.983211
J235138.14-083502.8,,,,,SU UMa:,2014MNRAS.441.1186D,*This work,,357.90891,-8.584122
J235521.55+042007.2,2743322433749537280,3.3519(1),19.307,565.887,CV:,*This work,*This work,*This work,358.839803,4.335338
J235532.46-120042.7,2422042529070004224,1.381005(2),20.272,,Polar,2026ApJS..282...26H,2026ApJS..282...26H,*This work,358.885234,-12.011847
J235704.72+204050.7,2846590975308253696,,20.121,652.603,MCV,2022yCat.1358....0G,*This work,,359.269648,20.680739
J235914.21-083019.5,2441276728354694784,1.41435(5),19.347,1423.211,Polar,*This work,*This work,*This work,359.809217,-8.50541

